Quark and gluon form factors in four-loop QCD

We compute the photon-quark and Higgs-gluon form factors to four-loop order within massless perturbative Quantum Chromodynamics. Our results constitute ready-to-use building blocks for N${}^4$LO cross sections for Drell-Yan processes and gluon-fusion Higgs boson production at the LHC. We present complete analytic expressions for both form factors and show several of the most complicated master integrals.

==> anc/ff4lfin.m <==
(**********************************************************************
*   four-loop quark and gluon QCD form factor epsilon-expansions 
***********************************************************************
* Mathematica formatted file, compiled by A. v. Manteuffel on 2021/12/29
*
* This file contains the main results of the paper
*
*   Quark and gluon form factors in four-loop QCD
*   Roman N. Lee,  A. von Manteuffel, R. M. Schabinger
*   Alexander V. Smirnov, Vladimir A. Smirnov, Matthias Steinhauser
*   February 2021.
*
* For convenience, we include also further results from the literature.
*
* Contents:
*  - epsilon expansions of bare QCD quark and gluon form factors
*    through four loops (expansions in d=4-2*eps dimensions,
*    MSbar scheme)
*  - cusp anomalous dimensions
*  - collinear anomalous dimensions
*  - resummation functions G (the non-divergent contributions to the
*    logarithm of the form factor)
*  - QCD beta function through four loops
*  - conventions for color factors and zeta[5,3]
*)

Print["preparing analytic four-loop results:"];
Print["ff:   Fq[0..4], Fg[0..4], sunCasimirs, zetadef"];
Print["dims: cuspq[1..4], cuspg[1..4], colq[1..4], colg[1..4]"];
Print["aux:  b[0..3], Gq[1..4], Gg[1..4]"];

SetAttributes[{Color,Unknownq,Unknowng},NHoldAll];

(**********************************************************************
* Results for bare quark and gluon form factors.
***********************************************************************
*
* The complete four-loop expansions below were presented first in
* 
*   Quark and gluon form factors in four-loop QCD
*   Roman N. Lee,  A. von Manteuffel, R. M. Schabinger
*   Alexander V. Smirnov, Vladimir A. Smirnov, Matthias Steinhauser
*   January 2021.
*
* Partial four-loop results were presented previously in
*
*   Quark and gluon form factors to four-loop order in QCD: The N_f^3 contributions
*   A. von Manteuffel, R. M. Schabinger
*   Phys. Rev. D, 95 p. 034030 (Feb., 2017)
*   doi: 10.1103/PhysRevD.95.034030   arXiv: 1611.00795 [hep-ph]
*
*   Quark and gluon form factors in four loop QCD: The N_f^2 and N_q\gamma N_f contributions
*   A. von Manteuffel, R. M. Schabinger,
*   Phys. Rev. D, 99 p. 094014 (May, 2019)
*   doi: 10.1103/PhysRevD.99.094014   arXiv: 1902.08208 [hep-ph]
*
*   Cusp and collinear anomalous dimensions in four-loop QCD from form factors
*   A. von Manteuffel, E. Panzer, R. M. Schabinger
*   Phys. Rev. Lett. 124, 162001 (24 April 2020)
*   doi: 10.1103/PhysRevLett.124.162001    arXiv: 2002.04617
*
*   Four-loop collinear anomalous dimensions in QCD and N=4 super Yang-Mills
*   B. Agarwal, A. von Manteuffel, E. Panzer, R. M. Schabinger
*   Phys. Lett. B 820 (2021) 136503
*   doi: 10.1016/j.physletb.2021.136503  arXiv: 2102.09725
*
*   Fermionic corrections to quark and gluon form factors in four-loop QCD
*   R.N. Lee, A. von Manteuffel, R.M. Schabinger, A.V. Smirnov, V.A. Smirnov, M. Steinhauser
*   Phys.Rev.D 104 (2021) 7
*   doi: 10.1103/PhysRevD.104.074008  arXiv: 2105.11504
*
*
*   Four-loop quark form factor with quartic fundamental colour factor
*   R. N. Lee, A. V. Smirnov, V. A. Smirnov, M. Steinhauser
*   J. High Energ. Phys. (2019) 2019: 172.
*   doi: 10.1007/JHEP02(2019)172      arxiv: 1901.02898 [hep-ph]
*
* The expansions through to 3 loops were originally presented in
*
*   Quark and gluon form factors to three loops
*   P.A. Baikov, K.G. Chetyrkin, A.V. Smirnov, V.A. Smirnov, M. Steinhauser
*   Phys. Rev. Lett. 102 (2009) 212002.
*   doi: 10.1103/PhysRevLett.102.212002   arXiv: 0902.3519 [hep-ph]
*
*   Calculation of the quark and gluon form factors to three loops in QCD
*   T. Gehrmann, E. W. N. Glover, T. Huber, N. Ikizlerli, C. Studerus,
*   JHEP 2010, 94 (2010). doi: 10.1007/JHEP06(2010)094    arXiv: 1004.3653 [hep-ph]
*
*   The quark and gluon form factors to three loops in QCD through to O(eps^2)
*   T. Gehrmann, E. W. N. Glover, T. Huber, N. Ikizlerli, C. Studerus,
*   JHEP 2010, 102 (2010). doi: 10.1007/JHEP11(2010)102   arXiv: 1010.4478 [hep-ph]
*
* and can be generated from the ancillary files Fq.m, Fg.m and MIexpansions.m of
*
*   Computation of form factors in massless QCD with finite master integrals
*   A. von Manteuffel, E. Panzer, R. M. Schabinger
*   Phys. Rev. D 93, p. 125014. (June 2016)
*   doi: 10.1103/PhysRevD.93.125014   arXiv:1510.06758 [hep-ph]
*)

Fq[0] = 1;

Fq[1] = Color[CF]*(
   eps^(-2)*(-2) +
   eps^(-1)*(-3) +
   1*(-8 + zeta[2]) +
   eps*(-16 + (3*zeta[2])/2 + (14*zeta[3])/3) +
   eps^2*(-32 + 4*zeta[2] + (47*zeta[2]^2)/20 + 7*zeta[3]) +
   eps^3*(-64 + 8*zeta[2] + (141*zeta[2]^2)/40 + (56*zeta[3])/3 - (7*zeta[2]*zeta[3])/3 + (62*zeta[5])/5) +
   eps^4*(-128 + 16*zeta[2] + (47*zeta[2]^2)/5 + (949*zeta[2]^3)/280 + (112*zeta[3])/3 - (7*zeta[2]*zeta[3])/2 - (49*zeta[3]^2)/9 + (93*zeta[5])/5) +
   eps^5*(-256 + 32*zeta[2] + (94*zeta[2]^2)/5 + (2847*zeta[2]^3)/560 + (224*zeta[3])/3 - (28*zeta[2]*zeta[3])/3 - (329*zeta[2]^2*zeta[3])/60 - (49*zeta[3]^2)/6 + (248*zeta[5])/5 - (31*zeta[2]*zeta[5])/5 + (254*zeta[7])/7) +
   eps^6*(-512 + 64*zeta[2] + (188*zeta[2]^2)/5 + (949*zeta[2]^3)/70 + (55779*zeta[2]^4)/11200 + (448*zeta[3])/3 - (56*zeta[2]*zeta[3])/3 - (329*zeta[2]^2*zeta[3])/40 - (196*zeta[3]^2)/9 + (49*zeta[2]*zeta[3]^2)/18 + (496*zeta[5])/5 - (93*zeta[2]*zeta[5])/10 - (434*zeta[3]*zeta[5])/15 + (381*zeta[7])/7));

Fq[2] = Color[CF*nf]*(
   eps^(-3)*(1/3) +
   eps^(-2)*(14/9) +
   eps^(-1)*(353/54 + zeta[2]/3) +
   1*(7541/324 + (14*zeta[2])/9 - (26*zeta[3])/9) +
   eps*(150125/1944 + (353*zeta[2])/54 - (41*zeta[2]^2)/30 - (364*zeta[3])/27) +
   eps^2*(2877653/11664 + (7541*zeta[2])/324 - (287*zeta[2]^2)/45 - (4589*zeta[3])/81 - (26*zeta[2]*zeta[3])/9 - (242*zeta[5])/15) +
   eps^3*(53933309/69984 + (150125*zeta[2])/1944 - (14473*zeta[2]^2)/540 - (127*zeta[2]^3)/14 - (98033*zeta[3])/486 - (364*zeta[2]*zeta[3])/27 + (338*zeta[3]^2)/27 - (3388*zeta[5])/45) +
   eps^4*(996726245/419904 + (2877653*zeta[2])/11664 - (309181*zeta[2]^2)/3240 - (127*zeta[2]^3)/3 - (1951625*zeta[3])/2916 - (4589*zeta[2]*zeta[3])/81 + (533*zeta[2]^2*zeta[3])/45 + (4732*zeta[3]^2)/81 - (42713*zeta[5])/135 - (242*zeta[2]*zeta[5])/15 - (2186*zeta[7])/21)) +
 Color[CF^2]*(
   eps^(-4)*(2) +
   eps^(-3)*(6) +
   eps^(-2)*(41/2 - 2*zeta[2]) +
   eps^(-1)*(221/4 - (64*zeta[3])/3) +
   1*(1151/8 + (17*zeta[2])/2 - 13*zeta[2]^2 - 58*zeta[3]) +
   eps*(5741/16 + (213*zeta[2])/4 - (171*zeta[2]^2)/5 - (839*zeta[3])/3 + (112*zeta[2]*zeta[3])/3 - (184*zeta[5])/5) +
   eps^2*(27911/32 + (1839*zeta[2])/8 - (3401*zeta[2]^2)/20 + (223*zeta[2]^3)/5 - (6989*zeta[3])/6 + 54*zeta[2]*zeta[3] + (2608*zeta[3]^2)/9 - (462*zeta[5])/5) +
   eps^3*(133781/64 + (13773*zeta[2])/16 - (29157*zeta[2]^2)/40 + (768*zeta[2]^3)/7 - (58283*zeta[3])/12 + (757*zeta[2]*zeta[3])/3 + (5488*zeta[2]^2*zeta[3])/15 + (2434*zeta[3]^2)/3 - (3251*zeta[5])/5 + (184*zeta[2]*zeta[5])/5 + (8942*zeta[7])/7) +
   eps^4*(637631/128 + (95559*zeta[2])/32 - (248023*zeta[2]^2)/80 + (55623*zeta[2]^3)/140 + (653901*zeta[2]^4)/700 - (481913*zeta[3])/24 + (2257*zeta[2]*zeta[3])/2 + (5109*zeta[2]^2*zeta[3])/5 + (36359*zeta[3]^2)/9 - (4576*zeta[2]*zeta[3]^2)/9 - (34001*zeta[5])/10 - 198*zeta[2]*zeta[5] + (33248*zeta[3]*zeta[5])/15 + (27204*zeta[7])/7 - 528*zeta[5, 3])) +
 Color[CA*CF]*(
   eps^(-3)*(-11/6) +
   eps^(-2)*(-83/9 + zeta[2]) +
   eps^(-1)*(-4129/108 - (11*zeta[2])/6 + 13*zeta[3]) +
   1*(-89173/648 - (119*zeta[2])/9 + (44*zeta[2]^2)/5 + (467*zeta[3])/9) +
   eps*(-1775893/3888 - (6505*zeta[2])/108 + (1891*zeta[2]^2)/60 + (6586*zeta[3])/27 - (89*zeta[2]*zeta[3])/3 + 51*zeta[5]) +
   eps^2*(-33912061/23328 - (146197*zeta[2])/648 + (2639*zeta[2]^2)/18 - (809*zeta[2]^3)/70 + (159949*zeta[3])/162 - (397*zeta[2]*zeta[3])/9 - (569*zeta[3]^2)/3 + (3491*zeta[5])/15) +
   eps^3*(-632412901/139968 - (2996725*zeta[2])/3888 + (638441*zeta[2]^2)/1080 + (3817*zeta[2]^3)/140 + (3709777*zeta[3])/972 - (4358*zeta[2]*zeta[3])/27 - (7103*zeta[2]^2*zeta[3])/30 - (16439*zeta[3]^2)/27 + (49786*zeta[5])/45 - (497*zeta[2]*zeta[5])/5 - 372*zeta[7]) +
   eps^4*(-11630115085/839808 - (58499773*zeta[2])/23328 + (14915741*zeta[2]^2)/6480 + (4843*zeta[2]^3)/30 - (75242*zeta[2]^4)/175 + (84520897*zeta[3])/5832 - (94931*zeta[2]*zeta[3])/162 - (66379*zeta[2]^2*zeta[3])/90 - (229042*zeta[3]^2)/81 + (3029*zeta[2]*zeta[3]^2)/9 + (1214029*zeta[5])/270 - (829*zeta[2]*zeta[5])/15 - (8266*zeta[3]*zeta[5])/5 - (11980*zeta[7])/21 + 264*zeta[5, 3]));

Fq[3] = Color[CF*nf^2]*(
   eps^(-4)*(-8/81) +
   eps^(-3)*(-188/243) +
   eps^(-2)*(-124/27 - (4*zeta[2])/9) +
   eps^(-1)*(-49900/2187 - (94*zeta[2])/27 + (136*zeta[3])/81) +
   1*(-677716/6561 - (62*zeta[2])/3 - (83*zeta[2]^2)/135 + (3196*zeta[3])/243) +
   eps*(-2913928/6561 - (24950*zeta[2])/243 - (3901*zeta[2]^2)/810 + (2108*zeta[3])/27 + (68*zeta[2]*zeta[3])/9 + (2248*zeta[5])/135) +
   eps^2*(-109448624/59049 - (338858*zeta[2])/729 - (2573*zeta[2]^2)/90 + (44651*zeta[2]^3)/5670 + (848300*zeta[3])/2187 + (1598*zeta[2]*zeta[3])/27 - (1156*zeta[3]^2)/81 + (52828*zeta[5])/405)) +
 Color[CF^2*nf]*(
   eps^(-5)*(-2/3) +
   eps^(-4)*(-37/9) +
   eps^(-3)*(-545/27 - zeta[2]/3) +
   eps^(-2)*(-6499/81 - (133*zeta[2])/18 + (146*zeta[3])/9) +
   eps^(-1)*(-138865/486 - (2849*zeta[2])/54 + (337*zeta[2]^2)/36 + (2557*zeta[3])/27) +
   1*(-2732173/2916 - (45235*zeta[2])/162 + (8149*zeta[2]^2)/216 + (51005*zeta[3])/81 - (343*zeta[2]*zeta[3])/9 + (278*zeta[5])/45) +
   eps*(-50187205/17496 - (1263505*zeta[2])/972 + (821749*zeta[2]^2)/3240 - (875381*zeta[2]^3)/7560 + (929587*zeta[3])/243 - (8515*zeta[2]*zeta[3])/54 - (5771*zeta[3]^2)/9 + (5863*zeta[5])/135) +
   eps^2*(-861740653/104976 - (32868205*zeta[2])/5832 + (17061119*zeta[2]^2)/9720 - (4769039*zeta[2]^3)/6480 + (32307433*zeta[3])/1458 - (152867*zeta[2]*zeta[3])/162 - (172799*zeta[2]^2*zeta[3])/180 - (208487*zeta[3]^2)/54 + (167299*zeta[5])/81 + (953*zeta[2]*zeta[5])/15 - (294430*zeta[7])/63)) +
 Color[(d3FF*NFV)/NF]*(
   1*(16*(2 + 5*zeta[2] - zeta[2]^2/5 + (7*zeta[3])/3 - (40*zeta[5])/3)) +
   eps*(16*(85/3 + (130*zeta[2])/3 - (98*zeta[2]^2)/15 - (4864*zeta[2]^3)/315 + (47*zeta[3])/9 + 15*zeta[2]*zeta[3] - (172*zeta[3]^2)/3 + (376*zeta[5])/9)) +
   eps^2*(16*(730/3 + (4345*zeta[2])/18 - (3677*zeta[2]^2)/90 + (42622*zeta[2]^3)/945 + (2501*zeta[3])/54 + (239*zeta[2]*zeta[3])/6 - (196*zeta[2]^2*zeta[3])/3 - (374*zeta[3]^2)/9 + (6485*zeta[5])/27 - (128*zeta[2]*zeta[5])/3 - (4271*zeta[7])/6))) +
 Color[CA*CF*nf]*(
   eps^(-4)*(88/81) +
   eps^(-3)*(2254/243 - (16*zeta[2])/27) +
   eps^(-2)*(13679/243 + (316*zeta[2])/81 - (256*zeta[3])/27) +
   eps^(-1)*(623987/2187 + (11027*zeta[2])/243 - (44*zeta[2]^2)/5 - (6436*zeta[3])/81) +
   1*(8560052/6561 + (442961*zeta[2])/1458 - (1093*zeta[2]^2)/27 - (45074*zeta[3])/81 + (368*zeta[2]*zeta[3])/9 - (208*zeta[5])/3) +
   eps*(24570881/4374 + (7137385*zeta[2])/4374 - (352559*zeta[2]^2)/1620 + (17324*zeta[2]^3)/945 - (2418896*zeta[3])/729 + (2674*zeta[2]*zeta[3])/27 + (10816*zeta[3]^2)/27 - (28156*zeta[5])/45) +
   eps^2*(5509319623/236196 + (102669593*zeta[2])/13122 - (3829919*zeta[2]^2)/3240 + (74461*zeta[2]^3)/5670 - (79031137*zeta[3])/4374 + (11939*zeta[2]*zeta[3])/81 + (9572*zeta[2]^2*zeta[3])/15 + (218296*zeta[3]^2)/81 - (622178*zeta[5])/135 + (3272*zeta[2]*zeta[5])/15 + 1170*zeta[7])) +
 Color[CA*CF^2]*(
   eps^(-5)*(11/3) +
   eps^(-4)*(431/18 - 2*zeta[2]) +
   eps^(-3)*(6415/54 - (7*zeta[2])/6 - 26*zeta[3]) +
   eps^(-2)*(79277/162 + (1487*zeta[2])/36 - (83*zeta[2]^2)/5 - 210*zeta[3]) +
   eps^(-1)*(1773839/972 + (38623*zeta[2])/108 - (9839*zeta[2]^2)/72 - (6703*zeta[3])/6 + (215*zeta[2]*zeta[3])/3 - 142*zeta[5]) +
   1*(37684115/5832 + (664325*zeta[2])/324 - (1265467*zeta[2]^2)/2160 - (18619*zeta[2]^3)/1260 - (96715*zeta[3])/18 + (46*zeta[2]*zeta[3])/9 + (1616*zeta[3]^2)/3 - (46594*zeta[5])/45) +
   eps*(783459131/34992 + (19394303*zeta[2])/1944 - (15062939*zeta[2]^2)/6480 - (1811231*zeta[2]^3)/15120 - (1259477*zeta[3])/54 - (195175*zeta[2]*zeta[3])/108 + (9751*zeta[2]^2*zeta[3])/20 + (85649*zeta[3]^2)/18 - (1894909*zeta[5])/270 + (4851*zeta[2]*zeta[5])/5 - 1349*zeta[7]) +
   eps^2*(16308475427/209952 + (521534243*zeta[2])/11664 - (161423233*zeta[2]^2)/19440 - (211343621*zeta[2]^3)/90720 - (22796551*zeta[2]^4)/63000 - (27356135*zeta[3])/324 - (5620115*zeta[2]*zeta[3])/324 + (1083953*zeta[2]^2*zeta[3])/180 + (2174933*zeta[3]^2)/108 - 1425*zeta[2]*zeta[3]^2 - (7913725*zeta[5])/162 + (53128*zeta[2]*zeta[5])/15 + (72904*zeta[3]*zeta[5])/15 + (415489*zeta[7])/42 - (15472*zeta[5, 3])/15)) +
 Color[CA^2*CF]*(
   eps^(-4)*(-242/81) +
   eps^(-3)*(-6521/243 + (88*zeta[2])/27) +
   eps^(-2)*(-40289/243 - (553*zeta[2])/81 - (88*zeta[2]^2)/45 + (1672*zeta[3])/27) +
   eps^(-1)*(-1870564/2187 - (68497*zeta[2])/486 + (802*zeta[2]^2)/15 + (12106*zeta[3])/27 - (88*zeta[2]*zeta[3])/9 - (136*zeta[5])/3) +
   1*(-52268375/13122 - (767320*zeta[2])/729 + (152059*zeta[2]^2)/540 - (6152*zeta[2]^3)/189 + (1341553*zeta[3])/486 - (710*zeta[2]*zeta[3])/9 - (1136*zeta[3]^2)/9 + (2932*zeta[5])/9) +
   eps*(-458292965/26244 - (52068575*zeta[2])/8748 + (4467743*zeta[2]^2)/3240 - (8009*zeta[2]^3)/945 + (42813461*zeta[3])/2916 + (13139*zeta[2]*zeta[3])/27 - (4408*zeta[2]^2*zeta[3])/45 - (71734*zeta[3]^2)/27 + (15601*zeta[5])/5 - (1568*zeta[2]*zeta[5])/9 - (211*zeta[7])/18) +
   eps^2*(-34868838031/472392 - (1546106255*zeta[2])/52488 + (167549*zeta[2]^2)/27 + (201469*zeta[2]^3)/216 + (6341548*zeta[2]^4)/23625 + (405838949*zeta[3])/5832 + (2116327*zeta[2]*zeta[3])/324 - 3805*zeta[2]^2*zeta[3] - (820579*zeta[3]^2)/54 + (2896*zeta[2]*zeta[3]^2)/9 + (18727307*zeta[5])/810 - (23456*zeta[2]*zeta[5])/15 + (568*zeta[3]*zeta[5])/3 - (176495*zeta[7])/36 - (3592*zeta[5, 3])/45)) +
 Color[CF^3]*(
   eps^(-6)*(-4/3) +
   eps^(-5)*(-6) +
   eps^(-4)*(-25 + 2*zeta[2]) +
   eps^(-3)*(-83 - 3*zeta[2] + (100*zeta[3])/3) +
   eps^(-2)*(-515/2 - (77*zeta[2])/2 + (213*zeta[2]^2)/10 + 138*zeta[3]) +
   eps^(-1)*(-9073/12 - (467*zeta[2])/2 + (1461*zeta[2]^2)/20 + (2119*zeta[3])/3 - (214*zeta[2]*zeta[3])/3 + (644*zeta[5])/5) +
   1*(-53675/24 - (13001*zeta[2])/12 + (12743*zeta[2]^2)/40 - (9095*zeta[2]^3)/252 + 2669*zeta[3] + 61*zeta[2]*zeta[3] - (1826*zeta[3]^2)/3 + (4238*zeta[5])/5) +
   eps*(-343393/48 - (105553*zeta[2])/24 + (36693*zeta[2]^2)/40 + (321227*zeta[2]^3)/840 + (40835*zeta[3])/6 + (6083*zeta[2]*zeta[3])/6 - (3931*zeta[2]^2*zeta[3])/6 - 1203*zeta[3]^2 + (22349*zeta[5])/3 - (7858*zeta[2]*zeta[5])/15 - (11896*zeta[7])/7) +
   eps^2*(-2512115/96 - (797995*zeta[2])/48 + (7653*zeta[2]^2)/80 + (1147979*zeta[2]^3)/240 - (74208727*zeta[2]^4)/50400 - (137417*zeta[3])/12 + (18469*zeta[2]*zeta[3])/2 - (15491*zeta[2]^2*zeta[3])/20 + (12749*zeta[3]^2)/6 + 1985*zeta[2]*zeta[3]^2 + (716537*zeta[5])/15 - (12361*zeta[2]*zeta[5])/5 - (33148*zeta[3]*zeta[5])/3 + (45168*zeta[7])/7 + (4160*zeta[5, 3])/3));

Fq[4] = Color[(d3FF*nf*NFV)/NF]*(
   eps^(-1)*(-64 - 160*zeta[2] + (32*zeta[2]^2)/5 - (224*zeta[3])/3 + (1280*zeta[5])/3) +
   1*(-11296/9 - (16928*zeta[2])/9 + (12448*zeta[2]^2)/45 + (545792*zeta[2]^3)/945 - (3520*zeta[3])/9 - (1888*zeta[2]*zeta[3])/3 + 2304*zeta[3]^2 - (8512*zeta[5])/9)) +
 Color[CF*nf^3]*(
   eps^(-5)*(1/27) +
   eps^(-4)*(11/27) +
   eps^(-3)*(254/81 + (10*zeta[2])/27) +
   eps^(-2)*(29023/1458 + (110*zeta[2])/27 - (82*zeta[3])/81) +
   eps^(-1)*(331889/2916 + (2540*zeta[2])/81 + (302*zeta[2]^2)/135 - (902*zeta[3])/81) +
   1*(10739263/17496 + (145115*zeta[2])/729 + (3322*zeta[2]^2)/135 - (20828*zeta[3])/243 - (820*zeta[2]*zeta[3])/81 - (2194*zeta[5])/135)) +
 Color[CF^2*nf^2]*(
   eps^(-6)*(41/162) +
   eps^(-5)*(574/243) +
   eps^(-4)*(835/54 + (73*zeta[2])/81) +
   eps^(-3)*(176390/2187 + (3016*zeta[2])/243 - (2620*zeta[3])/243) +
   eps^(-2)*(2404400/6561 + (2693*zeta[2])/27 - (1072*zeta[2]^2)/405 - (70444*zeta[3])/729) +
   eps^(-1)*(78894607/52488 + (1354325*zeta[2])/2187 + (2356*zeta[2]^2)/243 - (69377*zeta[3])/81 + (7808*zeta[2]*zeta[3])/243 + (8948*zeta[5])/405) +
   1*(5325319081/944784 + (44208841*zeta[2])/13122 + (4777*zeta[2]^2)/135 + (191252*zeta[2]^3)/945 - (90719803*zeta[3])/13122 + (177800*zeta[2]*zeta[3])/729 + (689582*zeta[3]^2)/729 + (187364*zeta[5])/1215)) +
 Color[CA*CF*nf^2]*(
   eps^(-5)*(-11/18) +
   eps^(-4)*(-395/54 + zeta[2]/3) +
   eps^(-3)*(-75619/1296 - 5*zeta[2] + (19*zeta[3])/3) +
   eps^(-2)*(-2953141/7776 - (2044*zeta[2])/27 + (39*zeta[2]^2)/5 + (2170*zeta[3])/27) +
   eps^(-1)*(-102630137/46656 - (424399*zeta[2])/648 + (1006*zeta[2]^2)/45 + (61459*zeta[3])/81 - (412*zeta[2]*zeta[3])/9 + (784*zeta[5])/9) +
   1*(-3325501813/279936 - (5825827*zeta[2])/1296 - (3722*zeta[2]^2)/135 - (2836*zeta[2]^3)/315 + (2897315*zeta[3])/486 - (436*zeta[2]*zeta[3])/3 - (1714*zeta[3]^2)/3 + (150886*zeta[5])/135)) +
 Color[(CA*d3FF*NFV)/NF]*(
   eps^(-1)*(352 + 880*zeta[2] - (176*zeta[2]^2)/5 + (1232*zeta[3])/3 - (7040*zeta[5])/3) +
   1*(65264/9 + (107984*zeta[2])/9 - (95692*zeta[2]^2)/45 - (618328*zeta[2]^3)/189 + (45976*zeta[3])/9 + (15112*zeta[2]*zeta[3])/3 - (784*zeta[2]^2*zeta[3])/5 - 13008*zeta[3]^2 + (54436*zeta[5])/9 - 1840*zeta[2]*zeta[5] - (13972*zeta[7])/3)) +
 Color[(d4FF*nf)/NF]*(
   eps^(-2)*(-8*zeta[2] + (8*zeta[3])/3 + (40*zeta[5])/3) +
   eps^(-1)*(48 - (568*zeta[2])/3 + (40*zeta[2]^2)/3 - (1184*zeta[2]^3)/315 + (664*zeta[3])/9 - 16*zeta[2]*zeta[3] - (152*zeta[3]^2)/3 + (2720*zeta[5])/9) +
   1*(3190/3 - (21566*zeta[2])/9 + (7552*zeta[2]^2)/45 + (41620*zeta[2]^3)/189 - (13414*zeta[3])/27 + (92*zeta[2]*zeta[3])/3 - (3952*zeta[2]^2*zeta[3])/15 + (680*zeta[3]^2)/9 + (95098*zeta[5])/27 + (992*zeta[2]*zeta[5])/3 - 1240*zeta[7])) +
 Color[CA^2*CF*nf]*(
   eps^(-5)*(121/36) +
   eps^(-4)*(4613/108 - (11*zeta[2])/3) +
   eps^(-3)*(454943/1296 + (173*zeta[2])/9 + (11*zeta[2]^2)/5 - (242*zeta[3])/3) +
   eps^(-2)*(18167275/7776 + (24313*zeta[2])/54 - (1313*zeta[2]^2)/15 - (24721*zeta[3])/27 + 10*zeta[2]*zeta[3] + (1093*zeta[5])/18) +
   eps^(-1)*(642302539/46656 + (2822933*zeta[2])/648 - (24118*zeta[2]^2)/45 + (7493*zeta[2]^3)/135 - (638216*zeta[3])/81 + (2000*zeta[2]*zeta[3])/9 + (2815*zeta[3]^2)/18 - (18749*zeta[5])/27) +
   1*(21075909203/279936 + (123861583*zeta[2])/3888 - (1251893*zeta[2]^2)/540 + (128953*zeta[2]^3)/1620 - (111467677*zeta[3])/1944 - (119489*zeta[2]*zeta[3])/108 + (1912*zeta[2]^2*zeta[3])/45 + (202210*zeta[3]^2)/27 - (34844257*zeta[5])/3240 + (2755*zeta[2]*zeta[5])/9 + (6943*zeta[7])/24)) +
 Color[CA*CF^2*nf]*(
   eps^(-6)*(-451/162) +
   eps^(-5)*(-6740/243 + (41*zeta[2])/27) +
   eps^(-4)*(-45430/243 - (373*zeta[2])/81 + (629*zeta[3])/27) +
   eps^(-3)*(-17699357/17496 - (3725*zeta[2])/27 + (2737*zeta[2]^2)/135 + (75875*zeta[3])/243) +
   eps^(-2)*(-503448835/104976 - (944588*zeta[2])/729 + (75967*zeta[2]^2)/405 + (3542089*zeta[3])/1458 - (7328*zeta[2]*zeta[3])/81 + (632*zeta[5])/3) +
   eps^(-1)*(-1463037025/69984 - (38449933*zeta[2])/4374 + (653551*zeta[2]^2)/810 + (8954*zeta[2]^3)/315 + (12023774*zeta[3])/729 - (9668*zeta[2]*zeta[3])/243 - (81152*zeta[3]^2)/81 + (860897*zeta[5])/405) +
   1*(-326984889779/3779136 - (111491363*zeta[2])/2187 + (8388679*zeta[2]^2)/2916 - (38510*zeta[2]^3)/63 + (2642551543*zeta[3])/26244 + (408107*zeta[2]*zeta[3])/81 - (417244*zeta[2]^2*zeta[3])/405 - (11438080*zeta[3]^2)/729 + (4959127*zeta[5])/243 - (249194*zeta[2]*zeta[5])/135 + (5669*zeta[7])/4)) +
 Color[CF^3*nf]*(
   eps^(-7)*(2/3) +
   eps^(-6)*(46/9) +
   eps^(-5)*(1555/54) +
   eps^(-4)*(41473/324 + (38*zeta[2])/3 - (92*zeta[3])/3) +
   eps^(-3)*(482393/972 + (361*zeta[2])/3 - (844*zeta[2]^2)/45 - (2002*zeta[3])/9) +
   eps^(-2)*(20199679/11664 + (13903*zeta[2])/18 - (10358*zeta[2]^2)/135 - (84533*zeta[3])/54 + (736*zeta[2]*zeta[3])/9 - (4234*zeta[5])/45) +
   eps^(-1)*(198160061/34992 + (111242*zeta[2])/27 - (277277*zeta[2]^2)/810 + (169268*zeta[2]^3)/945 - (722675*zeta[3])/81 - (232*zeta[2]*zeta[3])/27 + (36410*zeta[3]^2)/27 - (185222*zeta[5])/135) +
   1*(7837713013/419904 + (12734681*zeta[2])/648 - (1420133*zeta[2]^2)/1215 + (1341628*zeta[2]^3)/2835 - (38482147*zeta[3])/972 - (192737*zeta[2]*zeta[3])/81 + (229468*zeta[2]^2*zeta[3])/135 + (547270*zeta[3]^2)/81 - (3467995*zeta[5])/162 + (6316*zeta[2]*zeta[5])/9 + (1153615*zeta[7])/126)) +
 Color[(CF*d3FF*NFV)/NF]*(
   eps^(-2)*(-64 - 160*zeta[2] + (32*zeta[2]^2)/5 - (224*zeta[3])/3 + (1280*zeta[5])/3) +
   eps^(-1)*(-3008/3 - (4880*zeta[2])/3 + (656*zeta[2]^2)/3 + (155648*zeta[2]^3)/315 - (2512*zeta[3])/9 - 480*zeta[2]*zeta[3] + (5504*zeta[3]^2)/3 - (6272*zeta[5])/9) +
   1*(-89360/9 - (100624*zeta[2])/9 + (60416*zeta[2]^2)/45 - (179152*zeta[2]^3)/189 - (71552*zeta[3])/27 - (8656*zeta[2]*zeta[3])/3 + (35584*zeta[2]^2*zeta[3])/15 + (30688*zeta[3]^2)/9 - (170224*zeta[5])/27 + 1792*zeta[2]*zeta[5] + 26624*zeta[7])) +
 Color[CF^4]*(
   eps^(-8)*(2/3) +
   eps^(-7)*(4) +
   eps^(-6)*(59/3 - (4*zeta[2])/3) +
   eps^(-5)*(461/6 + 4*zeta[2] - (272*zeta[3])/9) +
   eps^(-4)*(6559/24 + (164*zeta[2])/3 - (296*zeta[2]^2)/15 - (508*zeta[3])/3) +
   eps^(-3)*(1825/2 + (1117*zeta[2])/3 - (412*zeta[2]^2)/5 - (8390*zeta[3])/9 + (640*zeta[2]*zeta[3])/9 - (3008*zeta[5])/15) +
   eps^(-2)*(298691/96 + (7733*zeta[2])/4 - (868*zeta[2]^2)/3 - (6784*zeta[2]^3)/315 - (30826*zeta[3])/9 - (880*zeta[2]*zeta[3])/3 + (19360*zeta[3]^2)/27 - (8876*zeta[5])/5) +
   eps^(-1)*(94257/8 + (26425*zeta[2])/3 + (479*zeta[2]^2)/15 - (16786*zeta[2]^3)/15 - (87481*zeta[3])/18 - (32966*zeta[2]*zeta[3])/9 + (6208*zeta[2]^2*zeta[3])/9 + (14060*zeta[3]^2)/9 - (235816*zeta[5])/15 + (5792*zeta[2]*zeta[5])/5 - (14162*zeta[7])/21) +
   1*(6579473/128 + (1823767*zeta[2])/48 + (304331*zeta[2]^2)/30 - (737186*zeta[2]^3)/63 + (7486576*zeta[2]^4)/7875 + (384343*zeta[3])/6 - (269026*zeta[2]*zeta[3])/9 + (1276*zeta[2]^2*zeta[3])/15 - (192866*zeta[3]^2)/27 - (66392*zeta[2]*zeta[3]^2)/27 - (468509*zeta[5])/5 + (20464*zeta[2]*zeta[5])/5 + (739328*zeta[3]*zeta[5])/45 - (538913*zeta[7])/14 - (32384*zeta[5, 3])/15)) +
 Color[CA^3*CF]*(
   eps^(-5)*(-1331/216) +
   eps^(-4)*(-5863/72 + (121*zeta[2])/12) +
   eps^(-3)*(-73901/108 - (1927*zeta[2])/108 - (121*zeta[2]^2)/10 + (3025*zeta[3])/12) +
   eps^(-2)*(-27082243/5832 - (31177*zeta[2])/36 + (2893*zeta[2]^2)/12 + (626*zeta[2]^3)/105 + (223525*zeta[3])/81 - 77*zeta[2]*zeta[3] + zeta[3]^2/2 - (13013*zeta[5])/36) +
   eps^(-1)*(-651546401/23328 - (6051515*zeta[2])/648 + (504629*zeta[2]^2)/270 - (44204*zeta[2]^3)/135 + (1195223*zeta[3])/54 + (1034*zeta[2]*zeta[3])/9 + (1033*zeta[2]^2*zeta[3])/30 - (52547*zeta[3]^2)/36 + (77285*zeta[5])/108 - (206*zeta[2]*zeta[5])/3 + (45511*zeta[7])/48) +
   1*(-5465282473/34992 - (842991647*zeta[2])/11664 + (1709477*zeta[2]^2)/180 - (565843*zeta[2]^3)/1620 + (10233079*zeta[2]^4)/15750 + (47856067*zeta[3])/324 + (4325527*zeta[2]*zeta[3])/324 - (68311*zeta[2]^2*zeta[3])/45 - (3175501*zeta[3]^2)/108 - (1963*zeta[2]*zeta[3]^2)/3 + (75664147*zeta[5])/3240 - (20821*zeta[2]*zeta[5])/9 + (21577*zeta[3]*zeta[5])/6 + (199283*zeta[7])/48 - (14161*zeta[5, 3])/30)) +
 Color[d4AF/NF]*(
   eps^(-2)*(4*zeta[2] + (248*zeta[2]^3)/35 - (4*zeta[3])/3 + 12*zeta[3]^2 - (110*zeta[5])/3) +
   eps^(-1)*(-24 + (272*zeta[2])/3 - (28*zeta[2]^2)/15 - (3476*zeta[2]^3)/315 + (976*zeta[3])/9 + 224*zeta[2]*zeta[3] + (92*zeta[2]^2*zeta[3])/5 + (418*zeta[3]^2)/3 + (230*zeta[5])/9 - 128*zeta[2]*zeta[5] - (871*zeta[7])/2) +
   1*(-1580/3 + (10570*zeta[2])/9 + (1220*zeta[2]^2)/9 + (526496*zeta[2]^3)/945 - (496766*zeta[2]^4)/525 + (169532*zeta[3])/27 + (3020*zeta[2]*zeta[3])/3 + (6584*zeta[2]^2*zeta[3])/15 + (39986*zeta[3]^2)/9 - 16*zeta[2]*zeta[3]^2 - (180566*zeta[5])/27 - (4744*zeta[2]*zeta[5])/3 - 5092*zeta[3]*zeta[5] + 3518*zeta[7] + 260*zeta[5, 3])) +
 Color[CA^2*CF^2]*(
   eps^(-6)*(4961/648) +
   eps^(-5)*(38657/486 - (451*zeta[2])/54) +
   eps^(-4)*(1066517/1944 - (179*zeta[2])/36 + (397*zeta[2]^2)/90 - (7975*zeta[3])/54) +
   eps^(-3)*(107084117/34992 + (358559*zeta[2])/972 - (31259*zeta[2]^2)/270 - (754991*zeta[3])/486 + (293*zeta[2]*zeta[3])/9 + (272*zeta[5])/3) +
   eps^(-2)*(1585980203/104976 + (23659021*zeta[2])/5832 - (281117*zeta[2]^2)/270 + (67988*zeta[2]^3)/945 - (32023111*zeta[3])/2916 + (24518*zeta[2]*zeta[3])/81 + (6065*zeta[3]^2)/18 - (16903*zeta[5])/18) +
   eps^(-1)*(29277646423/419904 + (347179283*zeta[2])/11664 - (24831149*zeta[2]^2)/4860 - (10901*zeta[2]^3)/63 - (376873993*zeta[3])/5832 - (99463*zeta[2]*zeta[3])/27 + (35767*zeta[2]^2*zeta[3])/135 + (703139*zeta[3]^2)/81 - (4775068*zeta[5])/405 + (7921*zeta[2]*zeta[5])/9 - (38323*zeta[7])/18) +
   1*(1181337259783/3779136 + (38578372511*zeta[2])/209952 - (506374351*zeta[2]^2)/29160 - (2153423*zeta[2]^3)/420 - (21476059*zeta[2]^4)/15750 - (33927798065*zeta[3])/104976 - (179904821*zeta[2]*zeta[3])/2916 + (4135486*zeta[2]^2*zeta[3])/405 + (114329701*zeta[3]^2)/1458 + (38482*zeta[2]*zeta[3]^2)/27 - (1049804117*zeta[5])/9720 + (3166909*zeta[2]*zeta[5])/270 - (45281*zeta[3]*zeta[5])/9 - (4032413*zeta[7])/144 + (54254*zeta[5, 3])/45)) +
 Color[CA*CF^3]*(
   eps^(-7)*(-11/3) +
   eps^(-6)*(-265/9 + 2*zeta[2]) +
   eps^(-5)*(-18293/108 + 6*zeta[2] + 26*zeta[3]) +
   eps^(-4)*(-510383/648 - (343*zeta[2])/6 + (78*zeta[2]^2)/5 + (3044*zeta[3])/9) +
   eps^(-3)*(-12668057/3888 - (26125*zeta[2])/36 + (10282*zeta[2]^2)/45 + (117305*zeta[3])/54 - 96*zeta[2]*zeta[3] + 182*zeta[5]) +
   eps^(-2)*(-295187171/23328 - (1107673*zeta[2])/216 + (56921*zeta[2]^2)/54 + (13976*zeta[2]^3)/315 + (3836057*zeta[3])/324 + (724*zeta[2]*zeta[3])/9 - 854*zeta[3]^2 + (108332*zeta[5])/45) +
   eps^(-1)*(-6800926313/139968 - (38043757*zeta[2])/1296 + (5489227*zeta[2]^2)/1620 + (672709*zeta[2]^3)/945 + (100425413*zeta[3])/1944 + (203729*zeta[2]*zeta[3])/27 - (10508*zeta[2]^2*zeta[3])/15 - (302497*zeta[3]^2)/27 + (1151047*zeta[5])/54 - (11548*zeta[2]*zeta[5])/5 + 6172*zeta[7]) +
   1*(-163952683523/839808 - (1176750697*zeta[2])/7776 + (11388811*zeta[2]^2)/9720 + (73358647*zeta[2]^3)/5670 + (5472536*zeta[2]^4)/2625 + (1623827681*zeta[3])/11664 + (12562265*zeta[2]*zeta[3])/162 - (1686022*zeta[2]^2*zeta[3])/135 - (7935031*zeta[3]^2)/162 + (3296*zeta[2]*zeta[3]^2)/9 + (73074974*zeta[5])/405 - (445861*zeta[2]*zeta[5])/45 - (18364*zeta[3]*zeta[5])/5 + (847073*zeta[7])/56 + (20948*zeta[5, 3])/15));

Fg[0] = 1;

Fg[1] = Color[CA]*(
   eps^(-2)*(-2) +
   1*(zeta[2]) +
   eps*(-2 + (14*zeta[3])/3) +
   eps^2*(-6 + (47*zeta[2]^2)/20) +
   eps^3*(-14 + zeta[2] - (7*zeta[2]*zeta[3])/3 + (62*zeta[5])/5) +
   eps^4*(-30 + 3*zeta[2] + (949*zeta[2]^3)/280 + (14*zeta[3])/3 - (49*zeta[3]^2)/9) +
   eps^5*(-62 + 7*zeta[2] + (47*zeta[2]^2)/20 + 14*zeta[3] - (329*zeta[2]^2*zeta[3])/60 - (31*zeta[2]*zeta[5])/5 + (254*zeta[7])/7) +
   eps^6*(-126 + 15*zeta[2] + (141*zeta[2]^2)/20 + (55779*zeta[2]^4)/11200 + (98*zeta[3])/3 - (7*zeta[2]*zeta[3])/3 + (49*zeta[2]*zeta[3]^2)/18 + (62*zeta[5])/5 - (434*zeta[3]*zeta[5])/15));

Fg[2] = Color[CF*nf]*(
   eps^(-1)*(-1) +
   1*(-67/6 + 8*zeta[3]) +
   eps*(-2027/36 + (7*zeta[2])/3 + (16*zeta[2]^2)/3 + (92*zeta[3])/3) +
   eps^2*(-47491/216 + (209*zeta[2])/18 + (184*zeta[2]^2)/9 + (1124*zeta[3])/9 - (40*zeta[2]*zeta[3])/3 + 32*zeta[5]) +
   eps^3*(-987995/1296 + (4273*zeta[2])/108 + (22147*zeta[2]^2)/270 - (176*zeta[2]^3)/35 + (15284*zeta[3])/27 - (460*zeta[2]*zeta[3])/9 - 120*zeta[3]^2 + (368*zeta[5])/3) +
   eps^4*(-19296691/7776 + (75305*zeta[2])/648 + (585929*zeta[2]^2)/1620 - (2024*zeta[2]^3)/105 + (192068*zeta[3])/81 - (5716*zeta[2]*zeta[3])/27 - (6724*zeta[2]^2*zeta[3])/45 - 460*zeta[3]^2 + (22948*zeta[5])/45 - 32*zeta[2]*zeta[5] - 254*zeta[7])) +
 Color[CA*nf]*(
   eps^(-3)*(1/3) +
   eps^(-2)*(5/9) +
   eps^(-1)*(-26/27 - zeta[2]) +
   1*(-808/81 - (5*zeta[2])/3 - (74*zeta[3])/9) +
   eps*(-23131/486 - (16*zeta[2])/9 - (51*zeta[2]^2)/10 - (604*zeta[3])/27) +
   eps^2*(-540805/2916 + (28*zeta[2])/27 - (257*zeta[2]^2)/18 - (3962*zeta[3])/81 + (50*zeta[2]*zeta[3])/3 - (542*zeta[5])/15) +
   eps^3*(-11511241/17496 + (3157*zeta[2])/162 - (103*zeta[2]^2)/3 - (253*zeta[2]^3)/210 - (30568*zeta[3])/243 + (380*zeta[2]*zeta[3])/9 + (2306*zeta[3]^2)/27 - (854*zeta[5])/9) +
   eps^4*(-232282297/104976 + (98791*zeta[2])/972 - (40148*zeta[2]^2)/405 + (2167*zeta[2]^3)/630 - (301886*zeta[3])/729 + (2978*zeta[2]*zeta[3])/27 + (517*zeta[2]^2*zeta[3])/5 + (22060*zeta[3]^2)/81 - (24518*zeta[5])/135 + (342*zeta[2]*zeta[5])/5 + (229*zeta[7])/21)) +
 Color[CA^2]*(
   eps^(-4)*(2) +
   eps^(-3)*(-11/6) +
   eps^(-2)*(-67/18 - zeta[2]) +
   eps^(-1)*(68/27 + (11*zeta[2])/2 - (25*zeta[3])/3) +
   1*(5861/162 + (67*zeta[2])/6 - (21*zeta[2]^2)/5 + (11*zeta[3])/9) +
   eps*(158201/972 + (106*zeta[2])/9 - (77*zeta[2]^2)/60 - (1139*zeta[3])/27 + (23*zeta[2]*zeta[3])/3 + (71*zeta[5])/5) +
   eps^2*(3484193/5832 + (481*zeta[2])/54 - (1943*zeta[2]^2)/60 + (2313*zeta[2]^3)/70 - (26218*zeta[3])/81 - (55*zeta[2]*zeta[3])/3 + (901*zeta[3]^2)/9 + (341*zeta[5])/15) +
   eps^3*(70647113/34992 - (4019*zeta[2])/324 - (28826*zeta[2]^2)/135 + (2057*zeta[2]^3)/60 - (397460*zeta[3])/243 + (335*zeta[2]*zeta[3])/9 + (1291*zeta[2]^2*zeta[3])/10 + (5137*zeta[3]^2)/27 - (5963*zeta[5])/45 - (313*zeta[2]*zeta[5])/5 + (6338*zeta[7])/7) +
   eps^4*(1371828689/209952 - (219275*zeta[2])/1944 - (187733*zeta[2]^2)/180 + (123079*zeta[2]^3)/1260 + (50419*zeta[2]^4)/100 - (5108944*zeta[3])/729 + (11858*zeta[2]*zeta[3])/27 + (22781*zeta[2]^2*zeta[3])/90 + (85559*zeta[3]^2)/81 - (1547*zeta[2]*zeta[3]^2)/9 - (161266*zeta[5])/135 - (1001*zeta[2]*zeta[5])/5 + (1690*zeta[3]*zeta[5])/3 + (56155*zeta[7])/42 - 264*zeta[5, 3]));

Fg[3] = Color[CF*nf^2]*(
   eps^(-2)*(8/9) +
   eps^(-1)*(424/27 - (32*zeta[3])/3) +
   1*(10562/81 - (16*zeta[2])/3 - (112*zeta[2]^2)/15 - (704*zeta[3])/9) +
   eps*(196900/243 - 54*zeta[2] - (2464*zeta[2]^2)/45 - (4208*zeta[3])/9 + (112*zeta[2]*zeta[3])/3 - (800*zeta[5])/9) +
   eps^2*(6322579/1458 - (9626*zeta[2])/27 - (4913*zeta[2]^2)/15 + (248*zeta[2]^3)/63 - (223756*zeta[3])/81 + (2464*zeta[2]*zeta[3])/9 + (3232*zeta[3]^2)/9 - (17600*zeta[5])/27)) +
 Color[CA*nf^2]*(
   eps^(-4)*(-8/81) +
   eps^(-3)*(-80/243) +
   eps^(-2)*(8/9 + (20*zeta[2])/27) +
   eps^(-1)*(34097/2187 + (200*zeta[2])/81 + (664*zeta[3])/81) +
   1*(1479109/13122 + (76*zeta[2])/27 + (797*zeta[2]^2)/135 + (11824*zeta[3])/243) +
   eps*(16823771/26244 - (30283*zeta[2])/1458 + (14018*zeta[2]^2)/405 + (5440*zeta[3])/27 - (988*zeta[2]*zeta[3])/27 + (9368*zeta[5])/135) +
   eps^2*(1534229129/472392 - (1822421*zeta[2])/8748 + (20009*zeta[2]^2)/135 + (12851*zeta[2]^3)/5670 + (1698929*zeta[3])/2187 - (15928*zeta[2]*zeta[3])/81 - (17908*zeta[3]^2)/81 + (33136*zeta[5])/81)) +
 Color[CF^2*nf]*(
   eps^(-1)*(2/3) +
   1*(304/9 + (296*zeta[3])/3 - 160*zeta[5]) +
   eps*(18613/54 - (74*zeta[2])/3 + (328*zeta[2]^2)/5 - (35648*zeta[2]^3)/315 + (10552*zeta[3])/9 - 16*zeta[2]*zeta[3] - 272*zeta[3]^2 - (3080*zeta[5])/3) +
   eps^2*(383765/162 - (4109*zeta[2])/18 + 764*zeta[2]^2 - (796168*zeta[2]^3)/945 + (229772*zeta[3])/27 - 276*zeta[2]*zeta[3] - (1232*zeta[2]^2*zeta[3])/3 - (6400*zeta[3]^2)/3 - (35956*zeta[5])/9 + 560*zeta[2]*zeta[5] - (8828*zeta[7])/3)) +
 Color[CA^2*nf]*(
   eps^(-5)*(-2/3) +
   eps^(-4)*(-2/81) +
   eps^(-3)*(1534/243 + (47*zeta[2])/27) +
   eps^(-2)*(4280/243 - (425*zeta[2])/81 + (518*zeta[3])/27) +
   eps^(-1)*(-92449/2187 - (7561*zeta[2])/243 + (2453*zeta[2]^2)/180 + (1022*zeta[3])/81) +
   1*(-10021313/13122 - (37868*zeta[2])/729 + (437*zeta[2]^2)/60 - (754*zeta[3])/27 - (439*zeta[2]*zeta[3])/9 + (3238*zeta[5])/45) +
   eps*(-48658741/8748 + (904045*zeta[2])/4374 - (34931*zeta[2]^2)/1620 - (52283*zeta[2]^3)/1080 + (349918*zeta[3])/729 + (791*zeta[2]*zeta[3])/9 - (11657*zeta[3]^2)/27 - (10066*zeta[5])/45) +
   eps^2*(-15039308929/472392 + (66386911*zeta[2])/26244 + (373234*zeta[2]^2)/1215 - (6878021*zeta[2]^3)/22680 + (13422322*zeta[3])/2187 + (31849*zeta[2]*zeta[3])/81 - (104327*zeta[2]^2*zeta[3])/180 - (76349*zeta[3]^2)/81 - (391564*zeta[5])/405 + (307*zeta[2]*zeta[5])/5 - (14271*zeta[7])/7)) +
 Color[CA*CF*nf]*(
   eps^(-3)*(20/9) +
   eps^(-2)*(526/27 - (160*zeta[3])/9) +
   eps^(-1)*(2783/81 - (22*zeta[2])/3 - (176*zeta[2]^2)/15 - (224*zeta[3])/27) +
   1*(-155629/486 - (41*zeta[2])/3 - (16*zeta[2]^2)/5 + (11792*zeta[3])/81 + 48*zeta[2]*zeta[3] + (32*zeta[5])/9) +
   eps*(-10508593/2916 + (8869*zeta[2])/54 + (28823*zeta[2]^2)/270 + (23624*zeta[2]^3)/315 + (240934*zeta[3])/243 + (640*zeta[2]*zeta[3])/9 + (4064*zeta[3]^2)/9 + (17092*zeta[5])/27) +
   eps^2*(-418631245/17496 + (163523*zeta[2])/108 + (437599*zeta[2]^2)/540 + (157424*zeta[2]^3)/315 + (4492979*zeta[3])/729 + (3500*zeta[2]*zeta[3])/9 + (3148*zeta[2]^2*zeta[3])/5 + (17176*zeta[3]^2)/27 + (386102*zeta[5])/81 - 496*zeta[2]*zeta[5] + (16658*zeta[7])/9)) +
 Color[CA^3]*(
   eps^(-6)*(-4/3) +
   eps^(-5)*(11/3) +
   eps^(-4)*(361/81) +
   eps^(-3)*(-3506/243 - (517*zeta[2])/54 + (22*zeta[3])/3) +
   eps^(-2)*(-17741/243 + (481*zeta[2])/162 + (247*zeta[2]^2)/90 - (209*zeta[3])/27) +
   eps^(-1)*(-145219/2187 + (20329*zeta[2])/243 - (3751*zeta[2]^2)/360 + (241*zeta[3])/9 - (85*zeta[2]*zeta[3])/9 - (878*zeta[5])/15) +
   1*(14474131/13122 + (307057*zeta[2])/1458 + (8459*zeta[2]^2)/1080 - (22523*zeta[2]^3)/270 - (68590*zeta[3])/243 + (77*zeta[2]*zeta[3])/18 - (1766*zeta[3]^2)/9 + (20911*zeta[5])/45) +
   eps*(270573319/26244 - (446863*zeta[2])/4374 - (40819*zeta[2]^2)/180 + (7200127*zeta[2]^3)/15120 - (3601570*zeta[3])/729 - (34093*zeta[2]*zeta[3])/54 - (47803*zeta[2]^2*zeta[3])/180 + (74899*zeta[3]^2)/54 + (389159*zeta[5])/135 + (2449*zeta[2]*zeta[5])/9 - (385579*zeta[7])/126) +
   eps^2*(30151577675/472392 - (108299125*zeta[2])/26244 - (34875497*zeta[2]^2)/9720 + (12226469*zeta[2]^3)/5040 - (1183759981*zeta[2]^4)/756000 - (59902487*zeta[3])/1458 - (80255*zeta[2]*zeta[3])/27 + (714109*zeta[2]^2*zeta[3])/360 + (16453*zeta[3]^2)/2 + (7936*zeta[2]*zeta[3]^2)/9 + (3101341*zeta[5])/405 - (6897*zeta[2]*zeta[5])/10 - (89996*zeta[3]*zeta[5])/15 + (2169431*zeta[7])/126 + (12392*zeta[5, 3])/45));

Fg[4] = Color[CA*CF*nf^2]*(
   eps^(-4)*(-7/3) +
   eps^(-3)*(-1115/36 + 26*zeta[3]) +
   eps^(-2)*(-12749/108 + (148*zeta[2])/9 + (806*zeta[2]^2)/45 + (580*zeta[3])/9) +
   eps^(-1)*(642623/1296 + (1475*zeta[2])/18 + (1784*zeta[2]^2)/45 - (5797*zeta[3])/27 - (1132*zeta[2]*zeta[3])/9 + (442*zeta[5])/9) +
   1*(3697777/324 - (27629*zeta[2])/81 - (13820*zeta[2]^2)/81 - (143524*zeta[2]^3)/945 - (538853*zeta[3])/162 - (3688*zeta[2]*zeta[3])/9 - (4354*zeta[3]^2)/3 - (47948*zeta[5])/27)) +
 Color[(d4FF*nf^2)/NA]*(
   eps^(-1)*(-176/3 + 128*zeta[3]) +
   1*(-9008/9 + (384*zeta[2]^2)/5 + 1520*zeta[3] + 512*zeta[3]^2 - 960*zeta[5])) +
 Color[CA*nf^3]*(
   eps^(-5)*(1/27) +
   eps^(-4)*(5/27) +
   eps^(-3)*(-55/81 - (14*zeta[2])/27) +
   eps^(-2)*(-24167/1458 - (70*zeta[2])/27 - (586*zeta[3])/81) +
   eps^(-1)*(-465631/2916 - (262*zeta[2])/81 - (802*zeta[2]^2)/135 - (5450*zeta[3])/81) +
   1*(-20832641/17496 + (38489*zeta[2])/729 - (1418*zeta[2]^2)/27 - (99890*zeta[3])/243 + (4556*zeta[2]*zeta[3])/81 - (14474*zeta[5])/135)) +
 Color[CA^2*nf^2]*(
   eps^(-6)*(41/162) +
   eps^(-5)*(113/486) +
   eps^(-4)*(-151/27 - (128*zeta[2])/81) +
   eps^(-3)*(-1085641/34992 + (799*zeta[2])/243 - (5167*zeta[3])/243) +
   eps^(-2)*(-1144163/209952 + (425*zeta[2])/9 - (7087*zeta[2]^2)/405 - (35848*zeta[3])/729) +
   eps^(-1)*(541388327/419904 + (2504629*zeta[2])/17496 - (37894*zeta[2]^2)/1215 + (28705*zeta[3])/324 + (26396*zeta[2]*zeta[3])/243 - (73282*zeta[5])/405) +
   1*(110016540845/7558272 - (53253361*zeta[2])/104976 + (380701*zeta[2]^2)/3240 + (58858*zeta[2]^3)/945 + (27036815*zeta[3])/52488 - (87329*zeta[2]*zeta[3])/1458 + (717266*zeta[3]^2)/729 - (62671*zeta[5])/1215)) +
 Color[CF*nf^3]*(
   eps^(-3)*(-2/3) +
   eps^(-2)*(-145/9 + (32*zeta[3])/3) +
   eps^(-1)*(-10003/54 + (68*zeta[2])/9 + (352*zeta[2]^2)/45 + (1040*zeta[3])/9) +
   1*(-508069/324 + (3074*zeta[2])/27 + (2288*zeta[2]^2)/27 + (24812*zeta[3])/27 - 64*zeta[2]*zeta[3] + (4288*zeta[5])/27)) +
 Color[CF^2*nf^2]*(
   eps^(-2)*(1/2) +
   eps^(-1)*(-74/3 - 236*zeta[3] + 320*zeta[5]) +
   1*(-80281/216 + (439*zeta[2])/9 - (484*zeta[2]^2)/3 + (32512*zeta[2]^3)/135 - (36260*zeta[3])/9 + (128*zeta[2]*zeta[3])/3 + (2432*zeta[3]^2)/3 + 3360*zeta[5])) +
 Color[CA^2*CF*nf]*(
   eps^(-5)*(-22/9) +
   eps^(-4)*(-733/54 + (176*zeta[3])/9) +
   eps^(-3)*(40735/648 + (157*zeta[2])/18 + (64*zeta[2]^2)/5 - (1901*zeta[3])/27) +
   eps^(-2)*(3167059/3888 - (4469*zeta[2])/108 - (763*zeta[2]^2)/15 - (29530*zeta[3])/81 - (532*zeta[2]*zeta[3])/9 - (685*zeta[5])/9) +
   eps^(-1)*(73947103/23328 - (375197*zeta[2])/648 - (20827*zeta[2]^2)/90 - (2896*zeta[2]^3)/21 - (274931*zeta[3])/972 + (7582*zeta[2]*zeta[3])/27 - (18425*zeta[3]^2)/27 - (22331*zeta[5])/27) +
   1*(-821501405/139968 - (6154445*zeta[2])/3888 - (10414*zeta[2]^2)/27 - (163538*zeta[2]^3)/945 + (25799269*zeta[3])/5832 + (91172*zeta[2]*zeta[3])/81 - (8824*zeta[2]^2*zeta[3])/9 + (129887*zeta[3]^2)/81 + (2166853*zeta[5])/1620 + (10022*zeta[2]*zeta[5])/9 - (66967*zeta[7])/36)) +
 Color[(d4AF*nf)/NA]*(
   eps^(-2)*(-8*zeta[2] + (8*zeta[3])/3 + (40*zeta[5])/3) +
   eps^(-1)*(152/3 + 8*zeta[2] - (308*zeta[2]^2)/15 + (1808*zeta[2]^3)/315 - (5312*zeta[3])/9 - 152*zeta[2]*zeta[3] - (152*zeta[3]^2)/3 + (3860*zeta[5])/9) +
   1*(6944/9 + (9580*zeta[2])/27 - (35108*zeta[2]^2)/45 - (245536*zeta[2]^3)/945 - (89932*zeta[3])/9 + (1544*zeta[2]*zeta[3])/9 - (1088*zeta[2]^2*zeta[3])/3 - (15700*zeta[3]^2)/3 + (108692*zeta[5])/9 + 1824*zeta[2]*zeta[5] + (2464*zeta[7])/3)) +
 Color[CA*CF^2*nf]*(
   eps^(-3)*(-11/8) +
   eps^(-2)*(-1537/24 - (407*zeta[3])/2 + 330*zeta[5]) +
   eps^(-1)*(-38669/96 + (607*zeta[2])/12 - (1349*zeta[2]^2)/10 + (73096*zeta[2]^3)/315 - (3919*zeta[3])/3 + 32*zeta[2]*zeta[3] + 554*zeta[3]^2 + 360*zeta[5]) +
   1*(-24275/432 + (6451*zeta[2])/36 - (4057*zeta[2]^2)/5 + (376624*zeta[2]^3)/945 + (85357*zeta[3])/36 + (1321*zeta[2]*zeta[3])/3 + (2500*zeta[2]^2*zeta[3])/3 + (2720*zeta[3]^2)/3 - (50591*zeta[5])/6 - 1420*zeta[2]*zeta[5] + 2692*zeta[7])) +
 Color[CF^3*nf]*(
   eps^(-1)*(69/4) +
   1*(169/2 - 156*zeta[3] - 2940*zeta[5] + 3360*zeta[7])) +
 Color[CA^3*nf]*(
   eps^(-7)*(2/3) +
   eps^(-6)*(-271/162) +
   eps^(-5)*(-9329/972 - (31*zeta[2])/27) +
   eps^(-4)*(6293/972 + (1253*zeta[2])/81 - (583*zeta[3])/27) +
   eps^(-3)*(7863881/34992 + (1727*zeta[2])/81 - (2198*zeta[2]^2)/135 + (11651*zeta[3])/243) +
   eps^(-2)*(217942129/209952 - (350995*zeta[2])/1458 + (4982*zeta[2]^2)/81 + (126722*zeta[3])/729 + (4570*zeta[2]*zeta[3])/81 - (5213*zeta[5])/90) +
   eps^(-1)*(-929929/46656 - (24361195*zeta[2])/17496 + (95137*zeta[2]^2)/540 + (109234*zeta[2]^3)/945 + (778241*zeta[3])/2916 - (185155*zeta[2]*zeta[3])/486 + (121679*zeta[3]^2)/162 + (209093*zeta[5])/1620) +
   1*(-322439904151/7558272 - (55297501*zeta[2])/34992 - (1464209*zeta[2]^2)/29160 - (1672838*zeta[2]^3)/2835 + (483257171*zeta[3])/52488 + (638345*zeta[2]*zeta[3])/486 + (410228*zeta[2]^2*zeta[3])/405 - (11278261*zeta[3]^2)/2916 - (24219919*zeta[5])/4860 - (64151*zeta[2]*zeta[5])/135 + (365579*zeta[7])/63)) +
 Color[CA^4]*(
   eps^(-8)*(2/3) +
   eps^(-7)*(-11/3) +
   eps^(-6)*(137/648 + (2*zeta[2])/3) +
   eps^(-5)*(52775/1944 + (341*zeta[2])/54 - (38*zeta[3])/9) +
   eps^(-4)*(11383/243 - (1889*zeta[2])/54 + (5*zeta[2]^2)/18 + (605*zeta[3])/54) +
   eps^(-3)*(-5347817/17496 - (114673*zeta[2])/972 + (517*zeta[2]^2)/27 + (20405*zeta[3])/972 + (23*zeta[2]*zeta[3])/3 + (1082*zeta[5])/15) +
   eps^(-2)*(-257277595/104976 + (175724*zeta[2])/729 - (7493*zeta[2]^2)/180 + (95198*zeta[2]^3)/945 + (653867*zeta[3])/729 + (1199*zeta[2]*zeta[3])/81 + (5413*zeta[3]^2)/27 - (64669*zeta[5])/60) +
   eps^(-1)*(-749534537/104976 + (196729*zeta[2])/72 + (1870843*zeta[2]^2)/4860 - (1090111*zeta[2]^3)/945 + (7649891*zeta[3])/1458 + (95669*zeta[2]*zeta[3])/162 + (77927*zeta[2]^2*zeta[3])/270 - (1109647*zeta[3]^2)/324 - (617401*zeta[5])/405 - (15289*zeta[2]*zeta[5])/45 + (4351243*zeta[7])/1008) +
   1*(96887974603/3779136 + (839716507*zeta[2])/104976 + (54443689*zeta[2]^2)/14580 - (727183*zeta[2]^3)/1134 + (18282694*zeta[2]^4)/7875 - (84995881*zeta[3])/52488 - (3233651*zeta[2]*zeta[3])/729 - (1928564*zeta[2]^2*zeta[3])/405 - (1296845*zeta[3]^2)/1458 - (35689*zeta[2]*zeta[3]^2)/27 + (6161623*zeta[5])/243 + (1160731*zeta[2]*zeta[5])/270 + (1018949*zeta[3]*zeta[5])/90 - (27705161*zeta[7])/504 - (2591*zeta[5, 3])/90)) +
 Color[d4AA/NA]*(
   eps^(-2)*(4*zeta[2] + (248*zeta[2]^3)/35 - (4*zeta[3])/3 + 12*zeta[3]^2 - (110*zeta[5])/3) +
   eps^(-1)*(-32/3 - 8*zeta[2] + (226*zeta[2]^2)/15 - (4972*zeta[2]^3)/315 + (3676*zeta[3])/9 + 292*zeta[2]*zeta[3] + (92*zeta[2]^2*zeta[3])/5 + (418*zeta[3]^2)/3 - (340*zeta[5])/9 - 128*zeta[2]*zeta[5] - (871*zeta[7])/2) +
   1*(-1310/9 - (4682*zeta[2])/27 + (24616*zeta[2]^2)/45 + (1073972*zeta[2]^3)/945 - (496766*zeta[2]^4)/525 + (68410*zeta[3])/9 + (6752*zeta[2]*zeta[3])/9 + (2992*zeta[2]^2*zeta[3])/3 + (31588*zeta[3]^2)/3 - 16*zeta[2]*zeta[3]^2 - 6460*zeta[5] - 5016*zeta[2]*zeta[5] - 5092*zeta[3]*zeta[5] - (6776*zeta[7])/3 + 260*zeta[5, 3]));


(**********************************************************************
* Casimir invariants for SU(Nc).
***********************************************************************)
sunCasimirs = {
  (* T -> (1/2) was already used *)
  NF -> Nc,
  NA -> Nc^2-1,
  CA -> Nc,
  CF -> (Nc^2-1)/2/Nc,
  d4FF -> (Nc^2-1)*(Nc^4-6*Nc^2+18)/96/Nc^2,
  d4AF -> (Nc^2-1)*Nc*(Nc^2+6)/48,
  d4AA -> (Nc^2-1)*Nc^2*(Nc^2+36)/24,
  d3FF -> 1/8*(Nc^2-1)*(Nc^2-4)/2/Nc
};
(* for Nc=3: {NF -> 3, NA -> 8, CA -> 3, CF -> 4/3, d4FF -> 5/12, d4AF -> 15/2, d4AA -> 135, d3FF -> 5/6 } *)

(**********************************************************************
* Our convention for the multiple zeta value zeta[5,3].
***********************************************************************)
zetadef = {
  zeta[5, 3] -> NSum[m^(-5) n^(-3), {m, 1, Infinity}, {n, 1, m - 1}] (* 0.0377077 *)
};

(**********************************************************************
* Beta function for renormalization of alpha_s.
***********************************************************************
*
* Taken from:
*
*   The four-loop QCD beta-function and anomalous dimensions
*   M. Czakon,
*   Nuclear Physics B 710 (2005), no. 1 pp. 485-498,
*   doi: 10.1016/j.nuclphysb.2005.01.012   arXiv: hep-ph/0411261
*
* Note that throughout, we set as=alpha_s/(4*pi).
*)
b[0]=(11 Color[CA])/3-(2 Color[nf])/3;
b[1]=(34 Color[CA^2])/3-10/3 Color[CA nf]-2 Color[CF nf];
b[2]=(2857 Color[CA^3])/54-1415/54 Color[CA^2 nf]-205/18 Color[CA CF nf]+Color[CF^2 nf]+79/54 Color[CA nf^2]+11/9 Color[CF nf^2];
b[3]=23 Color[CF^3 nf]+53/243 Color[CA nf^3]+154/243 Color[CF nf^3]+Color[(d4AF nf)/NA] (512/9-(1664 zeta[3])/3)+Color[CA^2 CF nf] (7073/486-(328 zeta[3])/9)+Color[CF^2 nf^2] (338/27-(176 zeta[3])/9)+Color[CA^4] (150653/486-(44 zeta[3])/9)+Color[CA^2 nf^2] (3965/162+(56 zeta[3])/9)+Color[CA CF nf^2] (4288/243+(112 zeta[3])/9)+Color[CA CF^2 nf] (-(2102/27)+(176 zeta[3])/9)+Color[CA^3 nf] (-(39143/162)+(68 zeta[3])/3)+Color[(d4FF nf^2)/NA] (-(704/9)+(512 zeta[3])/3)+Color[d4AA/NA] (-(80/9)+(704 zeta[3])/3);

(**********************************************************************
* Results for quark cusp anomalous dimensions.
***********************************************************************)
cuspq[1]=4 Color[CF];
cuspq[2]=-(40/9) Color[CF nf]+Color[CA CF] (268/9-8 zeta[2]);
cuspq[3]=-(16/27) Color[CF nf^2]+Color[CA CF nf] (-(836/27)+(160 zeta[2])/9-(112 zeta[3])/3)+Color[CA^2 CF] (490/3-(1072 zeta[2])/9+(176 zeta[2]^2)/5+(88 zeta[3])/3)+Color[CF^2 nf] (-(110/3)+32 zeta[3]);
cuspq[4]=Color[CF^2 nf^2] (2392/81+(64 zeta[2]^2)/5-(640 zeta[3])/9)+Color[CF nf^3] (-(32/81)+(64 zeta[3])/27)+Color[CA CF nf^2] (923/81-(608 zeta[2])/81-(224 zeta[2]^2)/15+(2240 zeta[3])/27)+Color[(d4FF nf)/NF] (256 zeta[2]-(256 zeta[3])/3-(1280 zeta[5])/3)+Color[CA^3 CF] (84278/81-(88400 zeta[2])/81+(3608 zeta[2]^2)/5-(20032 zeta[2]^3)/105+(20944 zeta[3])/27-352/3 zeta[2] zeta[3]-16 zeta[3]^2-(3608 zeta[5])/9)+Color[CF^3 nf] (572/9+(592 zeta[3])/3-320 zeta[5])+Color[CA CF^2 nf] (-(34066/81)+(440 zeta[2])/3-(352 zeta[2]^2)/5+(3712 zeta[3])/9-128 zeta[2] zeta[3]+160 zeta[5])+Color[CA^2 CF nf] (-(24137/81)+(20320 zeta[2])/81-(352 zeta[2]^2)/15-(23104 zeta[3])/27+448/3 zeta[2] zeta[3]+(2096 zeta[5])/9)+Color[d4AF/NF] (-128 zeta[2]-(7936 zeta[2]^3)/35+(128 zeta[3])/3-384 zeta[3]^2+(3520 zeta[5])/3);

(**********************************************************************
* Results for gluon cusp anomalous dimensions.
***********************************************************************)
cuspg[1]=4 Color[CA];
cuspg[2]=-(40/9) Color[CA nf]+Color[CA^2] (268/9-8 zeta[2]);
cuspg[3]=-(16/27) Color[CA nf^2]+Color[CA^2 nf] (-(836/27)+(160 zeta[2])/9-(112 zeta[3])/3)+Color[CA^3] (490/3-(1072 zeta[2])/9+(176 zeta[2]^2)/5+(88 zeta[3])/3)+Color[CA CF nf] (-(110/3)+32 zeta[3]);
cuspg[4]=Color[CF CA nf^2] (2392/81+(64 zeta[2]^2)/5-(640 zeta[3])/9)+Color[CA nf^3] (-(32/81)+(64 zeta[3])/27)+Color[CA^2 nf^2] (923/81-(608 zeta[2])/81-(224 zeta[2]^2)/15+(2240 zeta[3])/27)+Color[(d4AF nf)/NA] (256 zeta[2]-(256 zeta[3])/3-(1280 zeta[5])/3)+Color[CA^4] (84278/81-(88400 zeta[2])/81+(3608 zeta[2]^2)/5-(20032 zeta[2]^3)/105+(20944 zeta[3])/27-352/3 zeta[2] zeta[3]-16 zeta[3]^2-(3608 zeta[5])/9)+Color[CA CF^2 nf] (572/9+(592 zeta[3])/3-320 zeta[5])+Color[CA^2 CF nf] (-(34066/81)+(440 zeta[2])/3-(352 zeta[2]^2)/5+(3712 zeta[3])/9-128 zeta[2] zeta[3]+160 zeta[5])+Color[CA^3 nf] (-(24137/81)+(20320 zeta[2])/81-(352 zeta[2]^2)/15-(23104 zeta[3])/27+448/3 zeta[2] zeta[3]+(2096 zeta[5])/9)+Color[d4AA/NA] (-128 zeta[2]-(7936 zeta[2]^3)/35+(128 zeta[3])/3-384 zeta[3]^2+(3520 zeta[5])/3);

(**********************************************************************
* Results for quark collinear anomalous dimensions.
***********************************************************************)

colq[1] = 6*Color[CF];
 
colq[2] = Color[CF*nf]*(-130/27 - 4*zeta[2]) + 
     Color[CA*CF]*(961/27 + 22*zeta[2] - 52*zeta[3]) + 
     Color[CF^2]*(3 - 24*zeta[2] + 48*zeta[3]);
 
colq[3] = Color[CF^2*nf]*(-2953/27 + (52*zeta[2])/3 + (112*zeta[2]^2)/3 - 
       (512*zeta[3])/9) + Color[CF*nf^2]*(-4834/729 + (40*zeta[2])/9 + 
       (16*zeta[3])/27) + Color[CA*CF*nf]*(17318/729 - (5188*zeta[2])/81 - 
       (88*zeta[2]^2)/5 + (1928*zeta[3])/27) + 
     Color[CF^3]*(29 + 36*zeta[2] + (576*zeta[2]^2)/5 + 136*zeta[3] - 
       64*zeta[2]*zeta[3] - 480*zeta[5]) + Color[CA*CF^2]*
      (151/2 - (820*zeta[2])/3 - (1976*zeta[2]^2)/15 + (1688*zeta[3])/3 + 
       32*zeta[2]*zeta[3] + 240*zeta[5]) + Color[CA^2*CF]*
      (139345/1458 + (14326*zeta[2])/81 + (332*zeta[2]^2)/5 - 
       (7052*zeta[3])/9 + (176*zeta[2]*zeta[3])/3 + 272*zeta[5]);

colq[4] = Color[CF*nf^3]*(-37382/6561 + (16*zeta[2])/27 + (128*zeta[2]^2)/135 + 
       (1424*zeta[3])/243) + Color[(d4FF*nf)/NF]*(-384 + (4544*zeta[2])/3 - 
       (320*zeta[2]^2)/3 + (9472*zeta[2]^3)/315 - (5312*zeta[3])/9 + 
       128*zeta[2]*zeta[3] + (1216*zeta[3]^2)/3 - (21760*zeta[5])/9) + 
     Color[CA*CF^2*nf]*(-1092511/972 + (673*zeta[2])/27 + 
       (105488*zeta[2]^2)/135 + (5744*zeta[2]^3)/35 - (23518*zeta[3])/81 + 
       (3904*zeta[2]*zeta[3])/9 - (3400*zeta[3]^2)/3 - (4472*zeta[5])/3) + 
     Color[CA*CF*nf^2]*(-97189/17496 + (41579*zeta[2])/729 + (152*zeta[2]^2)/15 + 
       (14872*zeta[3])/243 + (256*zeta[2]*zeta[3])/9 - (1184*zeta[5])/9) + 
     Color[CF^2*nf^2]*(9965/486 + (1972*zeta[2])/27 - (8032*zeta[2]^2)/135 - 
       (4232*zeta[3])/81 - (224*zeta[2]*zeta[3])/9 + (1040*zeta[5])/9) + 
     Color[CA^2*CF*nf]*(326863/1944 - (445117*zeta[2])/729 - 
       (17164*zeta[2]^2)/45 + (24184*zeta[2]^3)/315 + (140632*zeta[3])/243 - 
       (3584*zeta[2]*zeta[3])/9 + (6916*zeta[3]^2)/9 + (6088*zeta[5])/27) + 
     Color[CF^3*nf]*(27949/108 + 322*zeta[2] - (668*zeta[2]^2)/5 - 
       (117344*zeta[2]^3)/315 - (1120*zeta[3])/9 - (512*zeta[2]*zeta[3])/3 + 
       368*zeta[3]^2 + (3872*zeta[5])/3) + 
     Color[CA*CF^3]*(-2085/2 + 2334*zeta[2] + (8668*zeta[2]^2)/5 + 
       (634376*zeta[2]^3)/315 - 6520*zeta[3] - (3976*zeta[2]*zeta[3])/3 + 
       (512*zeta[2]^2*zeta[3])/5 + 6440*zeta[3]^2 - 1952*zeta[5] + 
       4128*zeta[2]*zeta[5] - 21840*zeta[7]) + 
     Color[CA^3*CF]*(7179083/26244 + (1062149*zeta[2])/729 + 
       (186742*zeta[2]^2)/135 - (77152*zeta[2]^3)/315 - (1751224*zeta[3])/243 + 
       (15400*zeta[2]*zeta[3])/9 - (4132*zeta[2]^2*zeta[3])/15 + 
       (5126*zeta[3]^2)/9 + (175166*zeta[5])/27 + (1648*zeta[2]*zeta[5])/3 - 
       (45511*zeta[7])/6) + Color[d4AF/NF]*(192 - (2176*zeta[2])/3 + 
       (224*zeta[2]^2)/15 + (27808*zeta[2]^3)/315 - (7808*zeta[3])/9 - 
       1792*zeta[2]*zeta[3] - (736*zeta[2]^2*zeta[3])/5 - (3344*zeta[3]^2)/3 - 
       (1840*zeta[5])/9 + 1024*zeta[2]*zeta[5] + 3484*zeta[7]) + 
     Color[CF^4]*(4873/12 - 900*zeta[2] - (1368*zeta[2]^2)/5 - 
       (33776*zeta[2]^3)/35 + 4008*zeta[3] - 240*zeta[2]*zeta[3] + 
       (256*zeta[2]^2*zeta[3])/5 - 2304*zeta[3]^2 - 5040*zeta[5] - 
       768*zeta[2]*zeta[5] + 11760*zeta[7]) + 
     Color[CA^2*CF^2]*(29639/18 - (93542*zeta[2])/27 - (48680*zeta[2]^2)/27 - 
       (43976*zeta[2]^3)/35 + (259324*zeta[3])/27 + (4192*zeta[2]*zeta[3])/9 - 
       (128*zeta[2]^2*zeta[3])/5 - (14204*zeta[3]^2)/3 + (10708*zeta[5])/9 - 
       4208*zeta[2]*zeta[5] + 17220*zeta[7]);

(**********************************************************************
* Results for gluon collinear anomalous dimensions.
***********************************************************************)

colg[1] = (22*Color[CA])/3 - (4*Color[nf])/3;
 
colg[2] = -4*Color[CF*nf] + Color[CA*nf]*(-256/27 + (4*zeta[2])/3) + 
     Color[CA^2]*(1384/27 - (22*zeta[2])/3 - 4*zeta[3]);

colg[3] = 2*Color[CF^2*nf] + (22*Color[CF*nf^2])/9 + 
     Color[CA^2*nf]*(-30715/729 + (2396*zeta[2])/81 - (328*zeta[2]^2)/15 - 
       (712*zeta[3])/27) + Color[CA*nf^2]*(269/729 - (40*zeta[2])/27 + 
       (112*zeta[3])/27) + Color[CA*CF*nf]*(-2434/27 + 4*zeta[2] + 
       (32*zeta[2]^2)/5 + (304*zeta[3])/9) + 
     Color[CA^3]*(194372/729 - (12218*zeta[2])/81 + (1276*zeta[2]^2)/15 - 
       (244*zeta[3])/3 + (80*zeta[2]*zeta[3])/3 + 32*zeta[5]);
 
colg[4] = 46*Color[CF^3*nf] + (308*Color[CF*nf^3])/243 + 
     Color[CF^2*nf^2]*(676/27 - (352*zeta[3])/9) + 
     Color[CA*nf^3]*(-15890/6561 - (16*zeta[2])/81 + (256*zeta[2]^2)/135 - 
       (400*zeta[3])/243) + Color[(d4FF*nf^2)/NA]*
      (-1408/9 + (1024*zeta[3])/3) + Color[(d4AF*nf)/NA]*
      (448/9 - 64*zeta[2] + (2464*zeta[2]^2)/15 - (14464*zeta[2]^3)/315 + 
       (2560*zeta[3])/9 + 1216*zeta[2]*zeta[3] + (1216*zeta[3]^2)/3 - 
       (30880*zeta[5])/9) + Color[CA*CF^2*nf]*(685/12 - 2*zeta[2] + 
       (148*zeta[2]^2)/5 - (320*zeta[2]^3)/7 + (1592*zeta[3])/3 - 
       80*zeta[3]^2 - (1600*zeta[5])/3) + Color[CA^2*nf^2]*
      (611939/17496 - (13483*zeta[2])/729 + (3128*zeta[2]^2)/135 + 
       (37354*zeta[3])/243 - 32*zeta[2]*zeta[3] - (1024*zeta[5])/9) + 
     Color[CA^2*CF*nf]*(-903983/972 + (3023*zeta[2])/9 - 
       (1196*zeta[2]^2)/45 + (5632*zeta[2]^3)/315 + (29606*zeta[3])/81 - 
       176*zeta[2]*zeta[3] + 152*zeta[3]^2 + (8*zeta[5])/9) + 
     Color[CA*CF*nf^2]*(1199/18 - (172*zeta[2])/9 + (128*zeta[2]^2)/45 - 
       (1688*zeta[3])/81 + (32*zeta[2]*zeta[3])/3 + (304*zeta[5])/9) + 
     Color[CA^3*nf]*(-421325/1944 + (155273*zeta[2])/729 - 
       (69502*zeta[2]^2)/135 + (148976*zeta[2]^3)/945 - 
       (260822*zeta[3])/243 + 148*zeta[2]*zeta[3] - (596*zeta[3]^2)/9 + 
       (16066*zeta[5])/27) + Color[CA^4]*(10672040/6561 - 
       (1051411*zeta[2])/729 + (249448*zeta[2]^2)/135 - 
       (674696*zeta[2]^3)/945 + (36380*zeta[3])/243 + (1588*zeta[2]*zeta[3])/
        3 - (2212*zeta[2]^2*zeta[3])/15 - (286*zeta[3]^2)/9 + 
       (19232*zeta[5])/27 - (896*zeta[2]*zeta[5])/3 - (2671*zeta[7])/6) + 
     Color[d4AA/NA]*(128/9 + 64*zeta[2] - (1808*zeta[2]^2)/15 + 
       (39776*zeta[2]^3)/315 - (12512*zeta[3])/9 - 2336*zeta[2]*zeta[3] - 
       (736*zeta[2]^2*zeta[3])/5 - (3344*zeta[3]^2)/3 + (2720*zeta[5])/9 + 
       1024*zeta[2]*zeta[5] + 3484*zeta[7]);


(**********************************************************************
* Quark resummation functions.
***********************************************************************
* Order epsilon^5 results for Gq[1], order epsilon^3 results for Gq[2], and order epsilon^0 results for Gq[3] are given in Eqs. (3.10)-(3.12) of hep-ph/0507039. All other lower-loop terms were calculated by us some time ago (see arXiv:1510.06758, our recalculation of the one-, two-, and three-loop form factors), but may also be extracted from older papers on the one-, two-, and three-loop form factors (see hep-ph/0507094, arXiv:1001.2887, arXiv:1004.3653, and arXiv:1010.4478).
*)
Gq[1]=6 Color[CF]+eps(Color[CF] (16-2 zeta[2]))+eps^2 (Color[CF] (32-3 zeta[2]-(28 zeta[3])/3))+eps^3 (Color[CF] (64-8 zeta[2]-(47 zeta[2]^2)/10-14 zeta[3]))+eps^4 (Color[CF] (128-16 zeta[2]-(141 zeta[2]^2)/20-(112 zeta[3])/3+14/3 zeta[2] zeta[3]-(124 zeta[5])/5))+eps^5 (Color[CF] (256-32 zeta[2]-(94 zeta[2]^2)/5-(949 zeta[2]^3)/140-(224 zeta[3])/3+7 zeta[2] zeta[3]+(98 zeta[3]^2)/9-(186 zeta[5])/5))+eps^6 (Color[CF] (512-64 zeta[2]-(188 zeta[2]^2)/5-(2847 zeta[2]^3)/280-(448 zeta[3])/3+56/3 zeta[2] zeta[3]+329/30 zeta[2]^2 zeta[3]+(49 zeta[3]^2)/3-(496 zeta[5])/5+62/5 zeta[2] zeta[5]-(508 zeta[7])/7))+eps^7 (Color[CF](1024-128 zeta[2]-(376 zeta[2]^2)/5-(949 zeta[2]^3)/35-(55779 zeta[2]^4)/5600-(896 zeta[3])/3+112/3 zeta[2] zeta[3]+329/20 zeta[2]^2 zeta[3]+(392 zeta[3]^2)/9-49/9 zeta[2] zeta[3]^2-(992 zeta[5])/5+93/5 zeta[2] zeta[5]+868/15 zeta[3] zeta[5]-(762 zeta[7])/7));
Gq[2]=Color[CF nf] (-(418/27)-(8 zeta[2])/3)+Color[CA CF] (2545/27+(44 zeta[2])/3-52 zeta[3])+Color[CF^2] (3-24 zeta[2]+48 zeta[3])+eps(Color[CA CF] (70165/162+(575 zeta[2])/9-(176 zeta[2]^2)/5-(520 zeta[3])/3)+Color[CF nf] (-(5813/81)-(74 zeta[2])/9+(16 zeta[3])/3)+Color[CF^2] (1/2-116 zeta[2]+(176 zeta[2]^2)/5+120 zeta[3]))+eps^2 (Color[CF nf] (-(129389/486)-(850 zeta[2])/27+(7 zeta[2]^2)/3+(1204 zeta[3])/27)+Color[CA CF] (1547797/972+(7297 zeta[2])/27-(653 zeta[2]^2)/6-(24958 zeta[3])/27+356/3 zeta[2] zeta[3]-204 zeta[5])+Color[CF^2] (-(109/4)-437 zeta[2]+(432 zeta[2]^2)/5+736 zeta[3]-112 zeta[2] zeta[3]+48 zeta[5]))+eps^3 (Color[CF nf] (-(2628821/2916)-(8405 zeta[2])/81+(1873 zeta[2]^2)/90+(16340 zeta[3])/81+44/3 zeta[2] zeta[3]+48 zeta[5])+Color[CA CF] (31174909/5832+(155701 zeta[2])/162-(100907 zeta[2]^2)/180+(1618 zeta[2]^3)/35-(308810 zeta[3])/81+478/3 zeta[2] zeta[3]+(2276 zeta[3]^2)/3-840 zeta[5])+Color[CF^2] (-(1287/8)-(2991 zeta[2])/2+508 zeta[2]^2-(6864 zeta[2]^3)/35+3614 zeta[3]-104 zeta[2] zeta[3]-1072 zeta[3]^2+72 zeta[5]))+eps^4 (Color[CF nf] (-(50947325/17496)-(160493 zeta[2])/486+(12781 zeta[2]^2)/135+(953 zeta[2]^3)/30+(183970 zeta[3])/243+1582/27 zeta[2] zeta[3]-(1156 zeta[3]^2)/27+(12436 zeta[5])/45)+Color[CA CF] (599567077/34992+(3110773 zeta[2])/972-(619829 zeta[2]^2)/270-(7073 zeta[2]^3)/84-(3643249 zeta[3])/243+16739/27 zeta[2] zeta[3]+14206/15 zeta[2]^2 zeta[3]+(64678 zeta[3]^2)/27-(193006 zeta[5])/45+1988/5 zeta[2] zeta[5]+1488 zeta[7])+Color[CF^2] (-(10901/16)-(19405 zeta[2])/4+(24453 zeta[2]^2)/10-492 zeta[2]^3+(50219 zeta[3])/3-1880/3 zeta[2] zeta[3]-20776/15 zeta[2]^2 zeta[3]-2984 zeta[3]^2+1584 zeta[5]-48 zeta[2] zeta[5]-5400 zeta[7]))+eps^5 (Color[CF nf] (-(960894437/104976)-(3002069 zeta[2])/2916+(288877 zeta[2]^2)/810+(68273 zeta[2]^3)/420+(1879049 zeta[3])/729+19364/81 zeta[2] zeta[3]-601/15 zeta[2]^2 zeta[3]-(18046 zeta[3]^2)/81+(161924 zeta[5])/135+364/5 zeta[2] zeta[5]+368 zeta[7])+Color[CA CF] (11235965197/209952+(59868349 zeta[2])/5832-(14692397 zeta[2]^2)/1620-(511099 zeta[2]^3)/840+(300968 zeta[2]^4)/175-(83722561 zeta[3])/1458+184318/81 zeta[2] zeta[3]+87299/30 zeta[2]^2 zeta[3]+(911317 zeta[3]^2)/81-12116/9 zeta[2] zeta[3]^2-(2378954 zeta[5])/135+878/5 zeta[2] zeta[5]+33064/5 zeta[3] zeta[5]+2548 zeta[7]-1056 zeta[5,3])+Color[CF^2] (-(80575/32)-(122183 zeta[2])/8+(223831 zeta[2]^2)/20-(8854 zeta[2]^3)/5-(656568 zeta[2]^4)/175+(442489 zeta[3])/6-10406/3 zeta[2] zeta[3]-3852 zeta[2]^2 zeta[3]-(45800 zeta[3]^2)/3+5840/3 zeta[2] zeta[3]^2+(54114 zeta[5])/5+5448/5 zeta[2] zeta[5]-42016/5 zeta[3] zeta[5]-16416 zeta[7]+2112 zeta[5,3]));
Gq[3]=Color[CF^2 nf] (-(3826/27)+(296 zeta[2])/3+(208 zeta[2]^2)/15-(1232 zeta[3])/9)+Color[CF nf^2] (19676/729+(304 zeta[2])/27+(32 zeta[3])/27)+Color[CA CF nf] (-(309838/729)-(11728 zeta[2])/81+(88 zeta[2]^2)/15+(1448 zeta[3])/9)+Color[CF^3] (29+36 zeta[2]+(576 zeta[2]^2)/5+136 zeta[3]-64 zeta[2] zeta[3]-480 zeta[5])+Color[CA CF^2] (232/3-(2096 zeta[2])/3-(8 zeta[2]^2)/3+(3008 zeta[3])/3+32 zeta[2] zeta[3]+240 zeta[5])+Color[CA^2 CF] (1045955/729+(34732 zeta[2])/81-(188 zeta[2]^2)/3-(34928 zeta[3])/27+176/3 zeta[2] zeta[3]+272 zeta[5])+eps(Color[CF nf^2] (516890/2187+(6932 zeta[2])/81+(80 zeta[2]^2)/9-(1072 zeta[3])/81)+Color[CF^3] (1527/2+412 zeta[2]+1068 zeta[2]^2-(43168 zeta[2]^3)/105+4260 zeta[3]-1680 zeta[2] zeta[3]-96 zeta[3]^2-3984 zeta[5])+Color[CA^2 CF] (48902713/4374+(1083305 zeta[2])/243-(37271 zeta[2]^2)/45+(12304 zeta[2]^3)/63-(85883 zeta[3])/9-3572/9 zeta[2] zeta[3]+(2272 zeta[3]^2)/3-(1376 zeta[5])/3)+Color[CA CF nf] (-(7405948/2187)-(310016 zeta[2])/243+(2596 zeta[2]^2)/45+(137320 zeta[3])/81-784/9 zeta[2] zeta[3]+144 zeta[5])+Color[CF^2 nf] (-(73271/81)+(7541 zeta[2])/9+(1408 zeta[2]^2)/45-(39400 zeta[3])/27+304/3 zeta[2] zeta[3]+(736 zeta[5])/3)+Color[(d3FF NFV)/NF] (-192-480 zeta[2]+(96 zeta[2]^2)/5-224 zeta[3]+1280 zeta[5])+Color[CA CF^2] (-(460/3)-(55499 zeta[2])/9-(4864 zeta[2]^2)/45+(30896 zeta[2]^3)/105+(46804 zeta[3])/9+6896/3 zeta[2] zeta[3]-592 zeta[3]^2+(6040 zeta[5])/3))+eps^2 (Color[CF nf^2] (1024873/729+(117808 zeta[2])/243+(538 zeta[2]^2)/9-(44440 zeta[3])/243-752/27 zeta[2] zeta[3]-(224 zeta[5])/9)+Color[CF^3] (33221/4+(5285 zeta[2])/2+(42282 zeta[2]^2)/5-(33016 zeta[2]^3)/7+50548 zeta[3]-11948 zeta[2] zeta[3]-3136/5 zeta[2]^2 zeta[3]-8784 zeta[3]^2-36256 zeta[5]+2704 zeta[2] zeta[5]-5568 zeta[7])+Color[CA^2 CF] (555434987/8748+(42172037 zeta[2])/1458-(181852 zeta[2]^2)/45-(18154 zeta[2]^3)/63-(28943329 zeta[3])/486-112076/27 zeta[2] zeta[3]+8816/15 zeta[2]^2 zeta[3]+(31132 zeta[3]^2)/3-(110050 zeta[5])/9+3136/3 zeta[2] zeta[5]+(211 zeta[7])/3)+Color[CA CF nf] (-(42064817/2187)-(5715193 zeta[2])/729+(1817 zeta[2]^2)/5-(2176 zeta[2]^3)/45+(1064350 zeta[3])/81-12596/27 zeta[2] zeta[3]-1392 zeta[3]^2+(19448 zeta[5])/9)+Color[CF^2 nf] (-(2273399/486)+(131248 zeta[2])/27-(19171 zeta[2]^2)/135+(34360 zeta[2]^3)/63-(1021262 zeta[3])/81+8488/9 zeta[2] zeta[3]+2176 zeta[3]^2+(10640 zeta[5])/9)+Color[(d3FF NFV)/NF] (-2720-4160 zeta[2]+(3136 zeta[2]^2)/5+(155648 zeta[2]^3)/105-(1504 zeta[3])/3-1440 zeta[2] zeta[3]+5504 zeta[3]^2-(12032 zeta[5])/3)+Color[CA CF^2] (-(48124/9)-(1996307 zeta[2])/54-(429632 zeta[2]^2)/135+(101884 zeta[2]^3)/45+(642038 zeta[3])/27+160520/9 zeta[2] zeta[3]+768/5 zeta[2]^2 zeta[3]-(23728 zeta[3]^2)/3+(186992 zeta[5])/9-4248 zeta[2] zeta[5]+12558 zeta[7]))+eps^3 (Color[CF nf^2] (280473545/39366+(1722530 zeta[2])/729+(123979 zeta[2]^2)/405-(254 zeta[2]^3)/135-(312176 zeta[3])/243-22688/81 zeta[2] zeta[3]+(640 zeta[3]^2)/27-(10736 zeta[5])/27)+Color[CF^3] (510871/8+(56999 zeta[2])/4+(311928 zeta[2]^2)/5-(1363546 zeta[2]^3)/35-(237088 zeta[2]^4)/105+468031 zeta[3]-81306 zeta[2] zeta[3]-15168 zeta[2]^2 zeta[3]-96272 zeta[3]^2-3216 zeta[2] zeta[3]^2-235628 zeta[5]+17112 zeta[2] zeta[5]+38816 zeta[3] zeta[5]-110304 zeta[7]-1984 zeta[5,3])+Color[CA^2 CF] (49295792537/157464+(1345351973 zeta[2])/8748-(32570981 zeta[2]^2)/1620-(171071 zeta[2]^3)/35-(12683096 zeta[2]^4)/7875-(893366807 zeta[3])/2916-7105027/162 zeta[2] zeta[3]+714818/45 zeta[2]^2 zeta[3]+(1983479 zeta[3]^2)/27-5792/3 zeta[2] zeta[3]^2-(2878937 zeta[5])/27+19400/3 zeta[2] zeta[5]-1136 zeta[3] zeta[5]+(111023 zeta[7])/6+7184/15 zeta[5,3])+Color[CA CF nf] (-(3711671329/39366)-(88441469 zeta[2])/2187+(2619233 zeta[2]^2)/810-(432016 zeta[2]^3)/945+(60099329 zeta[3])/729-36080/81 zeta[2] zeta[3]-115472/45 zeta[2]^2 zeta[3]-(113480 zeta[3]^2)/9+(531464 zeta[5])/27-2336/3 zeta[2] zeta[5]-5036 zeta[7])+Color[CF^2 nf] (-(63639887/2916)+(1949645 zeta[2])/81-(1415797 zeta[2]^2)/324+(841292 zeta[2]^3)/189-(21886984 zeta[3])/243+148616/27 zeta[2] zeta[3]+32932/9 zeta[2]^2 zeta[3]+(159248 zeta[3]^2)/9-(97736 zeta[5])/27-336 zeta[2] zeta[5]+(66488 zeta[7])/3)+Color[(d3FF NFV)/NF] (-23360-(69520 zeta[2])/3+(58832 zeta[2]^2)/15-(1363904 zeta[2]^3)/315-(40016 zeta[3])/9-3824 zeta[2] zeta[3]+6272 zeta[2]^2 zeta[3]+(11968 zeta[3]^2)/3-(207520 zeta[5])/9+4096 zeta[2] zeta[5]+68336 zeta[7])+Color[CA CF^2] (-(1321031/27)-(61190267 zeta[2])/324-(38565937 zeta[2]^2)/1620+(3151534 zeta[2]^3)/189+(19439764 zeta[2]^4)/2625+(2407699 zeta[3])/81+3568630/27 zeta[2] zeta[3]-498164/45 zeta[2]^2 zeta[3]-(306856 zeta[3]^2)/9+2328 zeta[2] zeta[3]^2+(5052436 zeta[5])/27-16548 zeta[2] zeta[5]-6928 zeta[3] zeta[5]-6613 zeta[7]+15104/5 zeta[5,3]));
Gq[4]=Collect[Expand[colq[4]+b[2] Coefficient[Gq[1],eps,1]-2 b[0]b[1] Coefficient[Gq[1],eps,2]+b[0]^3 Coefficient[Gq[1],eps,3]+b[1] Coefficient[Gq[2],eps,1]-b[0]^2 Coefficient[Gq[2],eps,2]+b[0] Coefficient[Gq[3],eps,1]]//.Color[x_]^n_:> Color[Expand[x^n]]//.Color[x_]Color[y_]:>Color[x y]//.Color[x_]^n_:> Color[Expand[x^n]],_Color,Expand]+eps(Color[(CF d3FF NFV)/NF](-(225664/3)-8 Unknownq[10,0]-(749696 zeta[2])/9+(621568 zeta[2]^2)/45-(761728 zeta[2]^3)/135-(438784 zeta[3])/27-46976/3 zeta[2] zeta[3]+50176/3 zeta[2]^2 zeta[3]+(293888 zeta[3]^2)/9-(1724672 zeta[5])/27+9216 zeta[2] zeta[5]+(546688 zeta[7])/3)-8 Color[d4AF/NF] Unknownq[15,0]+Color[CF nf^3] (-(1878260/2187)-(356668 zeta[2])/729-(14464 zeta[2]^2)/135+(3232 zeta[3])/81+64/9 zeta[2] zeta[3]+(80 zeta[5])/9)+Color[(d4FF nf)/NF] (-(25520/3)+(172528 zeta[2])/9-(60416 zeta[2]^2)/45-(332960 zeta[2]^3)/189+(107312 zeta[3])/27-736/3 zeta[2] zeta[3]+31616/15 zeta[2]^2 zeta[3]-(5440 zeta[3]^2)/9-(760784 zeta[5])/27-7936/3 zeta[2] zeta[5]+9920 zeta[7])+Color[CA CF^2 nf] (-(174512557057/236196)-8 Unknownq[7,0]-(747220867 zeta[2])/2187+(155727742 zeta[2]^2)/3645-(4835072 zeta[2]^3)/945+(4851834167 zeta[3])/6561+980224/81 zeta[2] zeta[3]-4516016/405 zeta[2]^2 zeta[3]-(86404880 zeta[3]^2)/729+(32669108 zeta[5])/243-1735792/135 zeta[2] zeta[5]+5404 zeta[7])+Color[(d3FF nf NFV)/NF] (41408/9+(60544 zeta[2])/9-(43136 zeta[2]^2)/45-(1564672 zeta[2]^3)/945+(19136 zeta[3])/9+6464/3 zeta[2] zeta[3]-7424 zeta[3]^2-(4096 zeta[5])/9)+Color[CA CF nf^2] (222030271/11664+(8853376 zeta[2])/729+(4196 zeta[2]^2)/3-(9064 zeta[2]^3)/105-(2668462 zeta[3])/243+13928/27 zeta[2] zeta[3]+(6976 zeta[3]^2)/9-(64816 zeta[5])/27)+Color[CF^2 nf^2] (5801209/729-(281615 zeta[2])/81-(155408 zeta[2]^2)/135-(3056 zeta[2]^3)/7+(1013708 zeta[3])/81-3632/3 zeta[2] zeta[3]-1424 zeta[3]^2-(17504 zeta[5])/9)+Color[CA^2 CF nf] (4085804351/8748-8 Unknownq[6,0]+(237593489 zeta[2])/1458-(2948923 zeta[2]^2)/135+(199588 zeta[2]^3)/315-(80856665 zeta[3])/243-24404/27 zeta[2] zeta[3]+17632/15 zeta[2]^2 zeta[3]+(424744 zeta[3]^2)/9-(2872268 zeta[5])/45+6272/3 zeta[2] zeta[5]+(422 zeta[7])/3)+Color[CF^3 nf] (7339018045/52488-8 Unknownq[8,0]+(12933473 zeta[2])/81-(28506604 zeta[2]^2)/1215+(20058896 zeta[2]^3)/2835-(98420024 zeta[3])/243+113384/81 zeta[2] zeta[3]+2067008/135 zeta[2]^2 zeta[3]+(5503088 zeta[3]^2)/81-(7894576 zeta[5])/81+39968/9 zeta[2] zeta[5]+(4341040 zeta[7])/63)+Color[(CA d3FF NFV)/NF] (29920-8 Unknownq[9,0]+45760 zeta[2]-(34496 zeta[2]^2)/5-(1712128 zeta[2]^3)/105+(16544 zeta[3])/3+15840 zeta[2] zeta[3]-60544 zeta[3]^2+(132352 zeta[5])/3)+Color[CA^3 CF] (-(1832199851/1944)-8 Unknownq[11,0]-(523004239 zeta[2])/1458+(18604283 zeta[2]^2)/270+(411136 zeta[2]^3)/315+(399551491 zeta[3])/486+3050396/81 zeta[2] zeta[3]-96976/15 zeta[2]^2 zeta[3]-(1302752 zeta[3]^2)/9+(23209214 zeta[5])/135-34496/3 zeta[2] zeta[5]-(2321 zeta[7])/3)+Color[CA^2 CF^2] (292689085411/118098-8 Unknownq[12,0]+(30916046939 zeta[2])/26244-(716117101 zeta[2]^2)/3645-(25217476 zeta[2]^3)/945-(34450516 zeta[2]^4)/7875-(32615308895 zeta[3])/13122-195721624/729 zeta[2] zeta[3]+6015736/81 zeta[2]^2 zeta[3]+(382444024 zeta[3]^2)/729-300400/27 zeta[2] zeta[3]^2-(903899222 zeta[5])/1215+10919656/135 zeta[2] zeta[5]+5240/9 zeta[3] zeta[5]-(485626 zeta[7])/9+57472/45 zeta[5,3])+Color[CF^4] (20039969/48-8 Unknownq[14,0]+(1723855 zeta[2])/6+(408508 zeta[2]^2)/5-(34003904 zeta[2]^3)/315+(14776576 zeta[2]^4)/1575+636584 zeta[3]-2271008/9 zeta[2] zeta[3]+25472/15 zeta[2]^2 zeta[3]-(2568928 zeta[3]^2)/27-709120/27 zeta[2] zeta[3]^2-(13680736 zeta[5])/15+298112/5 zeta[2] zeta[5]+6559744/45 zeta[3] zeta[5]-(1317920 zeta[7])/7-41216/3 zeta[5,3])+Color[CA CF^3] (-(157910759711/104976)-8 Unknownq[13,0]-(1113764935 zeta[2])/972+(104600479 zeta[2]^2)/1215+(250542424 zeta[2]^3)/2835+(31771024 zeta[2]^4)/2625+(2020221269 zeta[3])/1458+40157036/81 zeta[2] zeta[3]-13523744/135 zeta[2]^2 zeta[3]-(30025948 zeta[3]^2)/81+238336/9 zeta[2] zeta[3]^2+(509382382 zeta[5])/405-4749968/45 zeta[2] zeta[5]-294752/5 zeta[3] zeta[5]-(1206952 zeta[7])/21+184192/15 zeta[5,3]));

(**********************************************************************
* Gluon resummation functions.
***********************************************************************
* Order epsilon^5 results for Gg[1], order epsilon^3 results for Gg[2], and order epsilon^0 results for Gg[3] are given in Eqs. (17)-(19) of hep-ph/0508055. All other lower-loop terms were calculated by us some time ago (see arXiv:1510.06758, our recalculation of the one-, two-, and three-loop form factors), but may also be extracted from older papers on the one-, two-, and three-loop form factors (see hep-ph/0507094, arXiv:1001.2887, arXiv:1004.3653, and arXiv:1010.4478).
*)
Gg[1]=eps(-2 Color[CA] zeta[2])+eps^2 (Color[CA] (4-(28 zeta[3])/3))+eps^3 (Color[CA] (12-(47 zeta[2]^2)/10))+eps^4 (Color[CA](28-2 zeta[2]+14/3 zeta[2] zeta[3]-(124 zeta[5])/5))+eps^5 (Color[CA](60-6 zeta[2]-(949 zeta[2]^3)/140-(28 zeta[3])/3+(98 zeta[3]^2)/9))+eps^6 (Color[CA](124-14 zeta[2]-(47 zeta[2]^2)/10-28 zeta[3]+329/30 zeta[2]^2 zeta[3]+62/5 zeta[2] zeta[5]-(508 zeta[7])/7))+eps^7 (Color[CA](252-30 zeta[2]-(141 zeta[2]^2)/10-(55779 zeta[2]^4)/5600-(196 zeta[3])/3+14/3 zeta[2] zeta[3]-49/9 zeta[2] zeta[3]^2-(124 zeta[5])/5+868/15 zeta[3] zeta[5]));
Gg[2]=4 Color[CF nf]+Color[CA nf] (104/27+(8 zeta[2])/3)+Color[CA^2] (160/27-(44 zeta[2])/3-4 zeta[3])+eps(Color[CF nf] (134/3-32 zeta[3])+Color[CA nf] (3448/81+(20 zeta[2])/3+(80 zeta[3])/3)+Color[CA^2] (-(9022/81)-(134 zeta[2])/3+(88 zeta[3])/3))+eps^2 (Color[CF nf] (2027/9-(28 zeta[2])/3-(64 zeta[2]^2)/3-(368 zeta[3])/3)+Color[CA nf] (48206/243+(64 zeta[2])/9+(259 zeta[2]^2)/15+(2416 zeta[3])/27)+Color[CA^2] (-(141677/243)-(568 zeta[2])/9+(671 zeta[2]^2)/30+(4556 zeta[3])/27+20/3 zeta[2] zeta[3]-156 zeta[5]))+eps^3 (Color[CF nf] (47491/54-(418 zeta[2])/9-(736 zeta[2]^2)/9-(4496 zeta[3])/9+160/3 zeta[2] zeta[3]-128 zeta[5])+Color[CA nf] (554413/729-(148 zeta[2])/27+(514 zeta[2]^2)/9+(15848 zeta[3])/81-572/9 zeta[2] zeta[3]+128 zeta[5])+Color[CA^2] (-(3272297/1458)-(2060 zeta[2])/27+(1943 zeta[2]^2)/15-(5246 zeta[2]^3)/35+(98824 zeta[3])/81+506/9 zeta[2] zeta[3]-(940 zeta[3]^2)/3))+eps^4 (Color[CF nf] (987995/324-(4273 zeta[2])/27-(44294 zeta[2]^2)/135+(704 zeta[2]^3)/35-(61136 zeta[3])/27+1840/9 zeta[2] zeta[3]+480 zeta[3]^2-(1472 zeta[5])/3)+Color[CA nf] (11686201/4374-(6638 zeta[2])/81+(412 zeta[2]^2)/3+(3 zeta[2]^3)/10+(120760 zeta[3])/243-1520/9 zeta[2] zeta[3]-(9028 zeta[3]^2)/27+(3416 zeta[5])/9)+Color[CA^2] (-(67812761/8748)-(3271 zeta[2])/81+(110768 zeta[2]^2)/135-(15719 zeta[2]^3)/140+(1543724 zeta[3])/243-1340/9 zeta[2] zeta[3]-438 zeta[2]^2 zeta[3]-(21626 zeta[3]^2)/27+(23852 zeta[5])/45+1748/5 zeta[2] zeta[5]-3912 zeta[7]))+eps^5 (Color[CF nf] (19296691/1944-(75305 zeta[2])/162-(585929 zeta[2]^2)/405+(8096 zeta[2]^3)/105-(768272 zeta[3])/81+22864/27 zeta[2] zeta[3]+26896/45 zeta[2]^2 zeta[3]+1840 zeta[3]^2-(91792 zeta[5])/45+128 zeta[2] zeta[5]+1016 zeta[7])+Color[CA nf] (234451801/26244-(101059 zeta[2])/243+(159323 zeta[2]^2)/405-(4334 zeta[2]^3)/315+(1193936 zeta[3])/729-11912/27 zeta[2] zeta[3]-18283/45 zeta[2]^2 zeta[3]-(88240 zeta[3]^2)/81+(98072 zeta[5])/135-796/3 zeta[2] zeta[5]-92 zeta[7])+Color[CA^2] (-(1333127537/52488)+(123695 zeta[2])/486+(73589 zeta[2]^2)/18-(123079 zeta[2]^3)/315-2032 zeta[2]^4+(20129596 zeta[3])/729-45416/27 zeta[2] zeta[3]-10527/10 zeta[2]^2 zeta[3]-(342236 zeta[3]^2)/81+5404/9 zeta[2] zeta[3]^2+(123656 zeta[5])/27+2266/3 zeta[2] zeta[5]-8952/5 zeta[3] zeta[5]-5082 zeta[7]+1056 zeta[5,3]));
Gg[3]=-4 Color[CF^2 nf]+Color[CA CF nf] (3833/27+8 zeta[2]+(32 zeta[2]^2)/5-(752 zeta[3])/9)+Color[CA nf^2] (-(28114/729)-(160 zeta[2])/27-(256 zeta[3])/27)+Color[CA^2 nf] (266072/729+(7328 zeta[2])/81-(328 zeta[2]^2)/15+(56 zeta[3])/9)+Color[CF nf^2] (-(104/3)+(64 zeta[3])/3)+Color[CA^3] (-(373975/729)-(27320 zeta[2])/81+(1276 zeta[2]^2)/15+(4096 zeta[3])/27+80/3 zeta[2] zeta[3]+32 zeta[5])+eps(Color[CA nf^2] (-(912301/2187)-(200 zeta[2])/27-(464 zeta[2]^2)/45-(13984 zeta[3])/81)+Color[CF nf^2] (-(13016/27)+(176 zeta[2])/9+(736 zeta[2]^2)/45+(2752 zeta[3])/9)+Color[CA^3] (-(39497339/4374)-(221521 zeta[2])/243+(11488 zeta[2]^2)/45+(24704 zeta[2]^3)/315+(115660 zeta[3])/27+2992/9 zeta[2] zeta[3]+(208 zeta[3]^2)/3-(6160 zeta[5])/3)+Color[CA CF nf] (473705/162-(503 zeta[2])/9-(3136 zeta[2]^2)/45-(40768 zeta[3])/27-80 zeta[2] zeta[3]-(1216 zeta[5])/3)+Color[CA^2 nf] (10070018/2187+(28450 zeta[2])/243+(256 zeta[2]^2)/45+(22744 zeta[3])/81+176/9 zeta[2] zeta[3]-(544 zeta[5])/3)+Color[CF^2 nf] (-(608/3)-592 zeta[3]+960 zeta[5]))+eps^2 (Color[CA nf^2] (-(4147633/1458)+(28723 zeta[2])/243-(17756 zeta[2]^2)/135-(230368 zeta[3])/243+3584/27 zeta[2] zeta[3]-(704 zeta[5])/3)+Color[CF nf^2] (-(33202/9)+(7076 zeta[2])/27+(29632 zeta[2]^2)/135+(57760 zeta[3])/27-1376/9 zeta[2] zeta[3]+(1088 zeta[5])/3)+Color[CA^3] (-(602936005/8748)+(2334905 zeta[2])/1458+(137036 zeta[2]^2)/45-(673112 zeta[2]^3)/315+(9897436 zeta[3])/243+80408/27 zeta[2] zeta[3]+1712/15 zeta[2]^2 zeta[3]-(24640 zeta[3]^2)/3-(46948 zeta[5])/3-1496/3 zeta[2] zeta[5]+(21181 zeta[7])/3)+Color[CA CF nf] (23817233/972-(78703 zeta[2])/54-(139039 zeta[2]^2)/135-(37552 zeta[2]^3)/105-(768458 zeta[3])/81-184/9 zeta[2] zeta[3]-(3136 zeta[3]^2)/3-(38984 zeta[5])/9)+Color[CA^2 nf] (71960737/2187-(1287058 zeta[2])/729+(35531 zeta[2]^2)/135+(21152 zeta[2]^3)/315-(109336 zeta[3])/81-17788/27 zeta[2] zeta[3]+(2720 zeta[3]^2)/3+(13160 zeta[5])/9)+Color[CF^2 nf] (-(18613/9)+148 zeta[2]-(1968 zeta[2]^2)/5+(71296 zeta[2]^3)/105-(21104 zeta[3])/3+96 zeta[2] zeta[3]+1632 zeta[3]^2+6160 zeta[5]))+eps^3 (Color[CA nf^2] (-(1255859825/78732)+(1666997 zeta[2])/1458-(31778 zeta[2]^2)/45-(9626 zeta[2]^3)/945-(970598 zeta[3])/243+2864/3 zeta[2] zeta[3]+(23648 zeta[3]^2)/27-(17536 zeta[5])/9)+Color[CF nf^2] (-(5334584/243)+(156176 zeta[2])/81+(123746 zeta[2]^2)/81+(16 zeta[2]^3)/5+(1097992 zeta[3])/81-36992/27 zeta[2] zeta[3]-(4544 zeta[3]^2)/3+(29312 zeta[5])/9)+Color[CA^3] (-(63771460435/157464)+(246341693 zeta[2])/8748+(15352691 zeta[2]^2)/540-(9403087 zeta[2]^3)/630+(3979228 zeta[2]^4)/1125+(209696734 zeta[3])/729+331778/27 zeta[2] zeta[3]-35618/3 zeta[2]^2 zeta[3]-(172100 zeta[3]^2)/3-8456/3 zeta[2] zeta[3]^2-(974282 zeta[5])/27+13772/3 zeta[2] zeta[5]+30752 zeta[3] zeta[5]-(273185 zeta[7])/3+22736/15 zeta[5,3])+Color[CA CF nf] (887455505/5832-(3458303 zeta[2])/324-(11255947 zeta[2]^2)/1620-(293168 zeta[2]^3)/105-(12407941 zeta[3])/243-12388/27 zeta[2] zeta[3]-9012/5 zeta[2]^2 zeta[3]-(8624 zeta[3]^2)/9-(842956 zeta[5])/27+3552 zeta[2] zeta[5]-(24172 zeta[7])/3)+Color[CA^2 nf] (7431129797/39366-(36767873 zeta[2])/2187-(173123 zeta[2]^2)/270+(201878 zeta[2]^3)/135-(20265370 zeta[3])/729-80048/27 zeta[2] zeta[3]+22456/15 zeta[2]^2 zeta[3]+(85864 zeta[3]^2)/27+(17372 zeta[5])/3-3080/3 zeta[2] zeta[5]+6958 zeta[7])+Color[CF^2 nf] (-(383765/27)+(4109 zeta[2])/3-4584 zeta[2]^2+(1592336 zeta[2]^3)/315-(459544 zeta[3])/9+1656 zeta[2] zeta[3]+2464 zeta[2]^2 zeta[3]+12800 zeta[3]^2+(71912 zeta[5])/3-3360 zeta[2] zeta[5]+17656 zeta[7]));
Gg[4]=Collect[Expand[colg[4]+b[2] Coefficient[Gg[1],eps,1]-2 b[0]b[1] Coefficient[Gg[1],eps,2]+b[0]^3 Coefficient[Gg[1],eps,3]+b[1] Coefficient[Gg[2],eps,1]-b[0]^2 Coefficient[Gg[2],eps,2]+b[0] Coefficient[Gg[3],eps,1]-8b[3]]//.Color[x_]^n_:> Color[Expand[x^n]]//.Color[x_]Color[y_]:>Color[x y]//.Color[x_]^n_:> Color[Expand[x^n]],_Color,Expand]+eps(-8 Unknowng[10,0]Color[CF^3 nf]-8 Color[d4AA/NA] Unknowng[13,0]+Color[(d4FF nf^2)/NA] (72064/9-(3072 zeta[2]^2)/5-12160 zeta[3]-4096 zeta[3]^2+7680 zeta[5])+Color[CF nf^3] (107840/27-(8768 zeta[2])/27-(17536 zeta[2]^2)/135-(21664 zeta[3])/9+1216/9 zeta[2] zeta[3]-(10112 zeta[5])/27)+Color[CA nf^3] (6190234/2187-(130678 zeta[2])/729+(10928 zeta[2]^2)/135+(91664 zeta[3])/81-2656/27 zeta[2] zeta[3]+(5680 zeta[5])/27)-8 Unknowng[11,0]Color[(d4AF nf)/NA]+Color[CA^2 CF nf] (285334205/2187-8 Unknowng[8,0]-(9994661 zeta[2])/486-(147676 zeta[2]^2)/27-(938768 zeta[2]^3)/315-(18294530 zeta[3])/729+209824/81 zeta[2] zeta[3]-345664/45 zeta[2]^2 zeta[3]+(1032256 zeta[3]^2)/81-(14163064 zeta[5])/405+83200/9 zeta[2] zeta[5]-(229952 zeta[7])/9)+Color[CF^2 nf^2] (6394/27-(1184 zeta[2])/9+(6272 zeta[2]^2)/15-(537344 zeta[2]^3)/945+(152608 zeta[3])/9-448/3 zeta[2] zeta[3]-(8896 zeta[3]^2)/3-14560 zeta[5])+Color[CA^2 nf^2] (-(684945845/11664)+(5862347 zeta[2])/1458-(88159 zeta[2]^2)/135-(98584 zeta[2]^3)/945-(1592395 zeta[3])/243+21076/27 zeta[2] zeta[3]-(11648 zeta[3]^2)/9+(2776 zeta[5])/3)+Color[CA CF nf^2] (-(42773996/729)+(302383 zeta[2])/81+(157712 zeta[2]^2)/135+(43328 zeta[2]^3)/135+(1912412 zeta[3])/81+1328/9 zeta[2] zeta[3]+(22768 zeta[3]^2)/9+10576 zeta[5])+Color[CA^3 nf] (1059415/118098-8 Unknowng[7,0]-(76201025 zeta[2])/2187-(4684796 zeta[2]^2)/3645-(291064 zeta[2]^3)/105+(38504774 zeta[3])/6561+837980/243 zeta[2] zeta[3]+3383056/405 zeta[2]^2 zeta[3]-(16200776 zeta[3]^2)/729-(40104128 zeta[5])/1215-535888/135 zeta[2] zeta[5]+(1032646 zeta[7])/21)+Color[CA CF^2 nf] (-(1228405/81)-8 Unknowng[9,0]+(6884 zeta[2])/3-(39472 zeta[2]^2)/5+(5680384 zeta[2]^3)/945-(1586300 zeta[3])/27+12448/3 zeta[2] zeta[3]+19712/3 zeta[2]^2 zeta[3]+(48544 zeta[3]^2)/3-(34544 zeta[5])/9-10240 zeta[2] zeta[5]+(141248 zeta[7])/3)+Color[CA^4] (-(18584591593/59049)-8 Unknowng[12,0]+(1042666579 zeta[2])/13122+(155061914 zeta[2]^2)/3645-(2418418 zeta[2]^3)/189+(19249348 zeta[2]^4)/1125+(2055092456 zeta[3])/6561-1257736/729 zeta[2] zeta[3]-3226520/81 zeta[2]^2 zeta[3]-(38411312 zeta[3]^2)/729-294512/27 zeta[2] zeta[3]^2+(17290208 zeta[5])/243+3686584/135 zeta[2] zeta[5]+3933176/45 zeta[3] zeta[5]-(24499651 zeta[7])/63-8192/45 zeta[5,3]));

(**********************************************************************
* Validation of pole predictions.
***********************************************************************)
If[True,

  Print["\nchecking pole predictions:"];
  predFq[4]=Normal[Series[Expand[cuspq[1]^4/(384 eps^8)+(-(1/64) b[0] cuspq[1]^3+1/96 cuspq[1]^3 Gq[1])/eps^7+((41 b[0]^2 cuspq[1]^2)/1152-1/64 cuspq[1]^2 cuspq[2]-1/16 b[0] cuspq[1]^2 Gq[1]+1/64 cuspq[1]^2 Gq[1]^2)/eps^6+1/eps^5 (-(1/32) b[0]^3 cuspq[1]+1/72 b[1] cuspq[1]^2+41/576 b[0] cuspq[1] cuspq[2]+41/288 b[0]^2 cuspq[1] Gq[1]-1/32 cuspq[1] cuspq[2] Gq[1]-5/64 b[0] cuspq[1] Gq[1]^2+1/96 cuspq[1] Gq[1]^3-1/32 cuspq[1]^2 Gq[2])+1/eps^4 (-(1/24) b[0] b[1] cuspq[1]-3/32 b[0]^2 cuspq[2]+cuspq[2]^2/128+1/36 cuspq[1] cuspq[3]-1/8 b[0]^3 Gq[1]+1/18 b[1] cuspq[1] Gq[1]+25/288 b[0] cuspq[2] Gq[1]+11/96 b[0]^2 Gq[1]^2-1/64 cuspq[2] Gq[1]^2-1/32 b[0] Gq[1]^3+Gq[1]^4/384+19/96 b[0] cuspq[1] Gq[2]-1/16 cuspq[1] Gq[1] Gq[2])+1/eps^3 (-(1/96) b[2] cuspq[1]-1/32 b[1] cuspq[2]-3/32 b[0] cuspq[3]-1/6 b[0] b[1] Gq[1]+1/36 cuspq[3] Gq[1]+1/24 b[1] Gq[1]^2-3/8 b[0]^2 Gq[2]+1/32 cuspq[2] Gq[2]+11/48 b[0] Gq[1] Gq[2]-1/32 Gq[1]^2 Gq[2]+1/12 cuspq[1] Gq[3])+(-(cuspq[4]/32)-1/24 b[2] Gq[1]-1/8 b[1] Gq[2]+Gq[2]^2/32-3/8 b[0] Gq[3]+1/12 Gq[1] Gq[3])/eps^2-Gq[4]/(8 eps)]//.Color[x_]^n_:> Color[Expand[x^n]]//.Color[x_]Color[y_]:>Color[x y]//.Color[x_]^n_:> Color[Expand[x^n]],{eps,0,-1}]];
  predFg[4]=Normal[Series[Expand[cuspg[1]^4/(384 eps^8)+(-(1/64) b[0] cuspg[1]^3+1/96 cuspg[1]^3 Gg[1])/eps^7+((41 b[0]^2 cuspg[1]^2)/1152-1/64 cuspg[1]^2 cuspg[2]-1/16 b[0] cuspg[1]^2 Gg[1]+1/64 cuspg[1]^2 Gg[1]^2)/eps^6+1/eps^5 (-(1/32) b[0]^3 cuspg[1]+1/72 b[1] cuspg[1]^2+41/576 b[0] cuspg[1] cuspg[2]+41/288 b[0]^2 cuspg[1] Gg[1]-1/32 cuspg[1] cuspg[2] Gg[1]-5/64 b[0] cuspg[1] Gg[1]^2+1/96 cuspg[1] Gg[1]^3-1/32 cuspg[1]^2 Gg[2])+1/eps^4 (-(1/24) b[0] b[1] cuspg[1]-3/32 b[0]^2 cuspg[2]+cuspg[2]^2/128+1/36 cuspg[1] cuspg[3]-1/8 b[0]^3 Gg[1]+1/18 b[1] cuspg[1] Gg[1]+25/288 b[0] cuspg[2] Gg[1]+11/96 b[0]^2 Gg[1]^2-1/64 cuspg[2] Gg[1]^2-1/32 b[0] Gg[1]^3+Gg[1]^4/384+19/96 b[0] cuspg[1] Gg[2]-1/16 cuspg[1] Gg[1] Gg[2])+1/eps^3 (-(1/96) b[2] cuspg[1]-1/32 b[1] cuspg[2]-3/32 b[0] cuspg[3]-1/6 b[0] b[1] Gg[1]+1/36 cuspg[3] Gg[1]+1/24 b[1] Gg[1]^2-3/8 b[0]^2 Gg[2]+1/32 cuspg[2] Gg[2]+11/48 b[0] Gg[1] Gg[2]-1/32 Gg[1]^2 Gg[2]+1/12 cuspg[1] Gg[3])+(-(cuspg[4]/32)-1/24 b[2] Gg[1]-1/8 b[1] Gg[2]+Gg[2]^2/32-3/8 b[0] Gg[3]+1/12 Gg[1] Gg[3])/eps^2-Gg[4]/(8 eps)]//.Color[x_]^n_:> Color[Expand[x^n]]//.Color[x_]Color[y_]:>Color[x y]//.Color[x_]^n_:> Color[Expand[x^n]],{eps,0,-1}]];
  Print[If[Normal[Series[Fq[4]-predFq[4],{eps,0,-1}]] === 0, "passed", "failed"]];
  Print[If[Normal[Series[Fg[4]-predFg[4],{eps,0,-1}]] === 0, "passed", "failed"]];

  Print["\nnumerical results for quark form factor:"];
  Print[N[Fq[4]/.zetadef/.zeta[x_]:>Zeta[x]]];

  Print["\nnumerical results for gluon form factor:"];
  Print[N[Fg[4]/.zetadef/.zeta[x_]:>Zeta[x]]];

  Print["\nnumerical result for quark cusp anomalous dimension:"];
  Print[N[cuspq[4]/.zeta[x_]:>Zeta[x]]];

  Print["\nnumerical result for gluon cusp anomalous dimension:"];
  Print[N[cuspg[4]/.zeta[x_]:>Zeta[x]]];

  Print["\nnumerical result for quark collinear anomalous dimension:"];
  Print[N[colq[4]/.zeta[x_]:>Zeta[x]]];

  Print["\nnumerical result gluon collinear anomalous dimension:"];
  Print[N[colg[4]/.zeta[x_]:>Zeta[x]]];
]

